Chebyshev approximation of $x^m (-\log x)^l$ in the interval $0\le x \le 1$

The series expansion of $x^m (-\log x)^l$ in terms of the shifted Chebyshev Polynomials $T_n^*(x)$ requires evaluation of the integral family $\int_0^1 x^m (-\log x)^l dx / \sqrt{x-x^2}$. We demonstrate that these can be reduced by partial integration to sums over integrals with exponent $m=0$ which have known representations as finite sums over polygamma functions.

==> anc/A.txt <==
# columns m, l, n, A_{m,l,n}, B_{m,l}
0 0   0  2.000000000000000000000000000000e+00
0 0   1  0.000000000000000000000000000000e+00
0 0   2  0.000000000000000000000000000000e+00
0 0   3  0.000000000000000000000000000000e+00
0 0   4  0.000000000000000000000000000000e+00
0 0   5  0.000000000000000000000000000000e+00
0 0   6  0.000000000000000000000000000000e+00
0 0   7  0.000000000000000000000000000000e+00
0 0   8  0.000000000000000000000000000000e+00
0 0   9  0.000000000000000000000000000000e+00
0 0  10  0.000000000000000000000000000000e+00
0 0  11  0.000000000000000000000000000000e+00
0 0  12  0.000000000000000000000000000000e+00
0 0  13  0.000000000000000000000000000000e+00
0 0  14  0.000000000000000000000000000000e+00
0 0  15  0.000000000000000000000000000000e+00
0 0  16  0.000000000000000000000000000000e+00
0 0  17  0.000000000000000000000000000000e+00
0 0  18  0.000000000000000000000000000000e+00
0 0  19  0.000000000000000000000000000000e+00
0 0  20  0.000000000000000000000000000000e+00
0 0  21  0.000000000000000000000000000000e+00
0 0  22  0.000000000000000000000000000000e+00
0 0  23  0.000000000000000000000000000000e+00
0 0  24  0.000000000000000000000000000000e+00
0 0  25  0.000000000000000000000000000000e+00
0 0  26  0.000000000000000000000000000000e+00
0 0  27  0.000000000000000000000000000000e+00
0 0  28  0.000000000000000000000000000000e+00
0 0  29  0.000000000000000000000000000000e+00
0 0  30  0.000000000000000000000000000000e+00
0 0  31  0.000000000000000000000000000000e+00
0 0  32  0.000000000000000000000000000000e+00
0 0  33  0.000000000000000000000000000000e+00
0 0  34  0.000000000000000000000000000000e+00
0 0  35  0.000000000000000000000000000000e+00
0 0  36  0.000000000000000000000000000000e+00
0 0  37  0.000000000000000000000000000000e+00
0 0  38  0.000000000000000000000000000000e+00
0 0  39  0.000000000000000000000000000000e+00
0 0  40  0.000000000000000000000000000000e+00

1 0   0  1.000000000000000000000000000000e+00
1 0   1  5.000000000000000000000000000000e-01
1 0   2  0.000000000000000000000000000000e+00
1 0   3  0.000000000000000000000000000000e+00
1 0   4  0.000000000000000000000000000000e+00
1 0   5  0.000000000000000000000000000000e+00
1 0   6  0.000000000000000000000000000000e+00
1 0   7  0.000000000000000000000000000000e+00
1 0   8  0.000000000000000000000000000000e+00
1 0   9  0.000000000000000000000000000000e+00
1 0  10  0.000000000000000000000000000000e+00
1 0  11  0.000000000000000000000000000000e+00
1 0  12  0.000000000000000000000000000000e+00
1 0  13  0.000000000000000000000000000000e+00
1 0  14  0.000000000000000000000000000000e+00
1 0  15  0.000000000000000000000000000000e+00
1 0  16  0.000000000000000000000000000000e+00
1 0  17  0.000000000000000000000000000000e+00
1 0  18  0.000000000000000000000000000000e+00
1 0  19  0.000000000000000000000000000000e+00
1 0  20  0.000000000000000000000000000000e+00
1 0  21  0.000000000000000000000000000000e+00
1 0  22  0.000000000000000000000000000000e+00
1 0  23  0.000000000000000000000000000000e+00
1 0  24  0.000000000000000000000000000000e+00
1 0  25  0.000000000000000000000000000000e+00
1 0  26  0.000000000000000000000000000000e+00
1 0  27  0.000000000000000000000000000000e+00
1 0  28  0.000000000000000000000000000000e+00
1 0  29  0.000000000000000000000000000000e+00
1 0  30  0.000000000000000000000000000000e+00
1 0  31  0.000000000000000000000000000000e+00
1 0  32  0.000000000000000000000000000000e+00
1 0  33  0.000000000000000000000000000000e+00
1 0  34  0.000000000000000000000000000000e+00
1 0  35  0.000000000000000000000000000000e+00
1 0  36  0.000000000000000000000000000000e+00
1 0  37  0.000000000000000000000000000000e+00
1 0  38  0.000000000000000000000000000000e+00
1 0  39  0.000000000000000000000000000000e+00
1 0  40  0.000000000000000000000000000000e+00

2 0   0  7.500000000000000000000000000000e-01
2 0   1  5.000000000000000000000000000000e-01
2 0   2  1.250000000000000000000000000000e-01
2 0   3  0.000000000000000000000000000000e+00
2 0   4  0.000000000000000000000000000000e+00
2 0   5  0.000000000000000000000000000000e+00
2 0   6  0.000000000000000000000000000000e+00
2 0   7  0.000000000000000000000000000000e+00
2 0   8  0.000000000000000000000000000000e+00
2 0   9  0.000000000000000000000000000000e+00
2 0  10  0.000000000000000000000000000000e+00
2 0  11  0.000000000000000000000000000000e+00
2 0  12  0.000000000000000000000000000000e+00
2 0  13  0.000000000000000000000000000000e+00
2 0  14  0.000000000000000000000000000000e+00
2 0  15  0.000000000000000000000000000000e+00
2 0  16  0.000000000000000000000000000000e+00
2 0  17  0.000000000000000000000000000000e+00
2 0  18  0.000000000000000000000000000000e+00
2 0  19  0.000000000000000000000000000000e+00
2 0  20  0.000000000000000000000000000000e+00
2 0  21  0.000000000000000000000000000000e+00
2 0  22  0.000000000000000000000000000000e+00
2 0  23  0.000000000000000000000000000000e+00
2 0  24  0.000000000000000000000000000000e+00
2 0  25  0.000000000000000000000000000000e+00
2 0  26  0.000000000000000000000000000000e+00
2 0  27  0.000000000000000000000000000000e+00
2 0  28  0.000000000000000000000000000000e+00
2 0  29  0.000000000000000000000000000000e+00
2 0  30  0.000000000000000000000000000000e+00
2 0  31  0.000000000000000000000000000000e+00
2 0  32  0.000000000000000000000000000000e+00
2 0  33  0.000000000000000000000000000000e+00
2 0  34  0.000000000000000000000000000000e+00
2 0  35  0.000000000000000000000000000000e+00
2 0  36  0.000000000000000000000000000000e+00
2 0  37  0.000000000000000000000000000000e+00
2 0  38  0.000000000000000000000000000000e+00
2 0  39  0.000000000000000000000000000000e+00
2 0  40  0.000000000000000000000000000000e+00

3 0   0  6.250000000000000000000000000000e-01
3 0   1  4.687500000000000000000000000000e-01
3 0   2  1.875000000000000000000000000000e-01
3 0   3  3.125000000000000000000000000000e-02
3 0   4  0.000000000000000000000000000000e+00
3 0   5  0.000000000000000000000000000000e+00
3 0   6  0.000000000000000000000000000000e+00
3 0   7  0.000000000000000000000000000000e+00
3 0   8  0.000000000000000000000000000000e+00
3 0   9  0.000000000000000000000000000000e+00
3 0  10  0.000000000000000000000000000000e+00
3 0  11  0.000000000000000000000000000000e+00
3 0  12  0.000000000000000000000000000000e+00
3 0  13  0.000000000000000000000000000000e+00
3 0  14  0.000000000000000000000000000000e+00
3 0  15  0.000000000000000000000000000000e+00
3 0  16  0.000000000000000000000000000000e+00
3 0  17  0.000000000000000000000000000000e+00
3 0  18  0.000000000000000000000000000000e+00
3 0  19  0.000000000000000000000000000000e+00
3 0  20  0.000000000000000000000000000000e+00
3 0  21  0.000000000000000000000000000000e+00
3 0  22  0.000000000000000000000000000000e+00
3 0  23  0.000000000000000000000000000000e+00
3 0  24  0.000000000000000000000000000000e+00
3 0  25  0.000000000000000000000000000000e+00
3 0  26  0.000000000000000000000000000000e+00
3 0  27  0.000000000000000000000000000000e+00
3 0  28  0.000000000000000000000000000000e+00
3 0  29  0.000000000000000000000000000000e+00
3 0  30  0.000000000000000000000000000000e+00
3 0  31  0.000000000000000000000000000000e+00
3 0  32  0.000000000000000000000000000000e+00
3 0  33  0.000000000000000000000000000000e+00
3 0  34  0.000000000000000000000000000000e+00
3 0  35  0.000000000000000000000000000000e+00
3 0  36  0.000000000000000000000000000000e+00
3 0  37  0.000000000000000000000000000000e+00
3 0  38  0.000000000000000000000000000000e+00
3 0  39  0.000000000000000000000000000000e+00
3 0  40  0.000000000000000000000000000000e+00

4 0   0  5.468750000000000000000000000000e-01
4 0   1  4.375000000000000000000000000000e-01
4 0   2  2.187500000000000000000000000000e-01
4 0   3  6.250000000000000000000000000000e-02
4 0   4  7.812500000000000000000000000000e-03
4 0   5  0.000000000000000000000000000000e+00
4 0   6  0.000000000000000000000000000000e+00
4 0   7  0.000000000000000000000000000000e+00
4 0   8  0.000000000000000000000000000000e+00
4 0   9  0.000000000000000000000000000000e+00
4 0  10  0.000000000000000000000000000000e+00
4 0  11  0.000000000000000000000000000000e+00
4 0  12  0.000000000000000000000000000000e+00
4 0  13  0.000000000000000000000000000000e+00
4 0  14  0.000000000000000000000000000000e+00
4 0  15  0.000000000000000000000000000000e+00
4 0  16  0.000000000000000000000000000000e+00
4 0  17  0.000000000000000000000000000000e+00
4 0  18  0.000000000000000000000000000000e+00
4 0  19  0.000000000000000000000000000000e+00
4 0  20  0.000000000000000000000000000000e+00
4 0  21  0.000000000000000000000000000000e+00
4 0  22  0.000000000000000000000000000000e+00
4 0  23  0.000000000000000000000000000000e+00
4 0  24  0.000000000000000000000000000000e+00
4 0  25  0.000000000000000000000000000000e+00
4 0  26  0.000000000000000000000000000000e+00
4 0  27  0.000000000000000000000000000000e+00
4 0  28  0.000000000000000000000000000000e+00
4 0  29  0.000000000000000000000000000000e+00
4 0  30  0.000000000000000000000000000000e+00
4 0  31  0.000000000000000000000000000000e+00
4 0  32  0.000000000000000000000000000000e+00
4 0  33  0.000000000000000000000000000000e+00
4 0  34  0.000000000000000000000000000000e+00
4 0  35  0.000000000000000000000000000000e+00
4 0  36  0.000000000000000000000000000000e+00
4 0  37  0.000000000000000000000000000000e+00
4 0  38  0.000000000000000000000000000000e+00
4 0  39  0.000000000000000000000000000000e+00
4 0  40  0.000000000000000000000000000000e+00

5 0   0  4.921875000000000000000000000000e-01
5 0   1  4.101562500000000000000000000000e-01
5 0   2  2.343750000000000000000000000000e-01
5 0   3  8.789062500000000000000000000000e-02
5 0   4  1.953125000000000000000000000000e-02
5 0   5  1.953125000000000000000000000000e-03
5 0   6  0.000000000000000000000000000000e+00
5 0   7  0.000000000000000000000000000000e+00
5 0   8  0.000000000000000000000000000000e+00
5 0   9  0.000000000000000000000000000000e+00
5 0  10  0.000000000000000000000000000000e+00
5 0  11  0.000000000000000000000000000000e+00
5 0  12  0.000000000000000000000000000000e+00
5 0  13  0.000000000000000000000000000000e+00
5 0  14  0.000000000000000000000000000000e+00
5 0  15  0.000000000000000000000000000000e+00
5 0  16  0.000000000000000000000000000000e+00
5 0  17  0.000000000000000000000000000000e+00
5 0  18  0.000000000000000000000000000000e+00
5 0  19  0.000000000000000000000000000000e+00
5 0  20  0.000000000000000000000000000000e+00
5 0  21  0.000000000000000000000000000000e+00
5 0  22  0.000000000000000000000000000000e+00
5 0  23  0.000000000000000000000000000000e+00
5 0  24  0.000000000000000000000000000000e+00
5 0  25  0.000000000000000000000000000000e+00
5 0  26  0.000000000000000000000000000000e+00
5 0  27  0.000000000000000000000000000000e+00
5 0  28  0.000000000000000000000000000000e+00
5 0  29  0.000000000000000000000000000000e+00
5 0  30  0.000000000000000000000000000000e+00
5 0  31  0.000000000000000000000000000000e+00
5 0  32  0.000000000000000000000000000000e+00
5 0  33  0.000000000000000000000000000000e+00
5 0  34  0.000000000000000000000000000000e+00
5 0  35  0.000000000000000000000000000000e+00
5 0  36  0.000000000000000000000000000000e+00
5 0  37  0.000000000000000000000000000000e+00
5 0  38  0.000000000000000000000000000000e+00
5 0  39  0.000000000000000000000000000000e+00
5 0  40  0.000000000000000000000000000000e+00

6 0   0  4.511718750000000000000000000000e-01
6 0   1  3.867187500000000000000000000000e-01
6 0   2  2.416992187500000000000000000000e-01
6 0   3  1.074218750000000000000000000000e-01
6 0   4  3.222656250000000000000000000000e-02
6 0   5  5.859375000000000000000000000000e-03
6 0   6  4.882812500000000000000000000000e-04
6 0   7  0.000000000000000000000000000000e+00
6 0   8  0.000000000000000000000000000000e+00
6 0   9  0.000000000000000000000000000000e+00
6 0  10  0.000000000000000000000000000000e+00
6 0  11  0.000000000000000000000000000000e+00
6 0  12  0.000000000000000000000000000000e+00
6 0  13  0.000000000000000000000000000000e+00
6 0  14  0.000000000000000000000000000000e+00
6 0  15  0.000000000000000000000000000000e+00
6 0  16  0.000000000000000000000000000000e+00
6 0  17  0.000000000000000000000000000000e+00
6 0  18  0.000000000000000000000000000000e+00
6 0  19  0.000000000000000000000000000000e+00
6 0  20  0.000000000000000000000000000000e+00
6 0  21  0.000000000000000000000000000000e+00
6 0  22  0.000000000000000000000000000000e+00
6 0  23  0.000000000000000000000000000000e+00
6 0  24  0.000000000000000000000000000000e+00
6 0  25  0.000000000000000000000000000000e+00
6 0  26  0.000000000000000000000000000000e+00
6 0  27  0.000000000000000000000000000000e+00
6 0  28  0.000000000000000000000000000000e+00
6 0  29  0.000000000000000000000000000000e+00
6 0  30  0.000000000000000000000000000000e+00
6 0  31  0.000000000000000000000000000000e+00
6 0  32  0.000000000000000000000000000000e+00
6 0  33  0.000000000000000000000000000000e+00
6 0  34  0.000000000000000000000000000000e+00
6 0  35  0.000000000000000000000000000000e+00
6 0  36  0.000000000000000000000000000000e+00
6 0  37  0.000000000000000000000000000000e+00
6 0  38  0.000000000000000000000000000000e+00
6 0  39  0.000000000000000000000000000000e+00
6 0  40  0.000000000000000000000000000000e+00

0 1   0  2.772588722239781237668928485833e+00  1.227411277760218762331071514167e+00
0 1   1 -2.000000000000000000000000000000e+00
0 1   2  1.000000000000000000000000000000e+00
0 1   3 -6.666666666666666666666666666667e-01
0 1   4  5.000000000000000000000000000000e-01
0 1   5 -4.000000000000000000000000000000e-01
0 1   6  3.333333333333333333333333333333e-01
0 1   7 -2.857142857142857142857142857143e-01
0 1   8  2.500000000000000000000000000000e-01
0 1   9 -2.222222222222222222222222222222e-01
0 1  10  2.000000000000000000000000000000e-01
0 1  11 -1.818181818181818181818181818182e-01
0 1  12  1.666666666666666666666666666667e-01
0 1  13 -1.538461538461538461538461538462e-01
0 1  14  1.428571428571428571428571428571e-01
0 1  15 -1.333333333333333333333333333333e-01
0 1  16  1.250000000000000000000000000000e-01
0 1  17 -1.176470588235294117647058823529e-01
0 1  18  1.111111111111111111111111111111e-01
0 1  19 -1.052631578947368421052631578947e-01
0 1  20  1.000000000000000000000000000000e-01
0 1  21 -9.523809523809523809523809523810e-02
0 1  22  9.090909090909090909090909090909e-02
0 1  23 -8.695652173913043478260869565217e-02
0 1  24  8.333333333333333333333333333333e-02
0 1  25 -8.000000000000000000000000000000e-02
0 1  26  7.692307692307692307692307692308e-02
0 1  27 -7.407407407407407407407407407407e-02
0 1  28  7.142857142857142857142857142857e-02
0 1  29 -6.896551724137931034482758620690e-02
0 1  30  6.666666666666666666666666666667e-02
0 1  31 -6.451612903225806451612903225806e-02
0 1  32  6.250000000000000000000000000000e-02
0 1  33 -6.060606060606060606060606060606e-02
0 1  34  5.882352941176470588235294117647e-02
0 1  35 -5.714285714285714285714285714286e-02
0 1  36  5.555555555555555555555555555556e-02
0 1  37 -5.405405405405405405405405405405e-02
0 1  38  5.263157894736842105263157894737e-02
0 1  39 -5.128205128205128205128205128205e-02
0 1  40  5.000000000000000000000000000000e-02

1 1   0  3.862943611198906188344642429164e-01  8.411169166403281434966072712509e-01
1 1   1 -5.685281944005469058276787854182e-02
1 1   2 -1.666666666666666666666666666667e-01
1 1   3  4.166666666666666666666666666667e-02
1 1   4 -1.666666666666666666666666666667e-02
1 1   5  8.333333333333333333333333333333e-03
1 1   6 -4.761904761904761904761904761905e-03
1 1   7  2.976190476190476190476190476190e-03
1 1   8 -1.984126984126984126984126984127e-03
1 1   9  1.388888888888888888888888888889e-03
1 1  10 -1.010101010101010101010101010101e-03
1 1  11  7.575757575757575757575757575758e-04
1 1  12 -5.827505827505827505827505827506e-04
1 1  13  4.578754578754578754578754578755e-04
1 1  14 -3.663003663003663003663003663004e-04
1 1  15  2.976190476190476190476190476190e-04
1 1  16 -2.450980392156862745098039215686e-04
1 1  17  2.042483660130718954248366013072e-04
1 1  18 -1.719986240110079119367045063639e-04
1 1  19  1.461988304093567251461988304094e-04
1 1  20 -1.253132832080200501253132832080e-04
1 1  21  1.082251082251082251082251082251e-04
1 1  22 -9.410878976096367400715226802183e-05
1 1  23  8.234519104084321475625823451910e-05
1 1  24 -7.246376811594202898550724637681e-05
1 1  25  6.410256410256410256410256410256e-05
1 1  26 -5.698005698005698005698005698006e-05
1 1  27  5.087505087505087505087505087505e-05
1 1  28 -4.561211457763181901112935595694e-05
1 1  29  4.105090311986863711001642036125e-05
1 1  30 -3.707823507601038190582128290693e-05
1 1  31  3.360215053763440860215053763441e-05
1 1  32 -3.054740957966764418377321603128e-05
1 1  33  2.785204991087344028520499108734e-05
1 1  34 -2.546473134708428826075884899414e-05
1 1  35  2.334267040149393090569561157796e-05
1 1  36 -2.145002145002145002145002145002e-05
1 1  37  1.975659870396712501975659870397e-05
1 1  38 -1.823686034212350001823686034212e-05
1 1  39  1.686909581646423751686909581646e-05
1 1  40 -1.563477173233270794246404002502e-05

2 1   0  1.647207708399179641258481821873e-01  6.763961458004101793707590890637e-01
2 1   1  2.648051389327864275056545479151e-02
2 1   2 -8.712987152668033931235863630212e-02
2 1   3 -2.500000000000000000000000000000e-02
2 1   4  4.166666666666666666666666666667e-03
2 1   5 -1.190476190476190476190476190476e-03
2 1   6  4.464285714285714285714285714286e-04
2 1   7 -1.984126984126984126984126984127e-04
2 1   8  9.920634920634920634920634920635e-05
2 1   9 -5.411255411255411255411255411255e-05
2 1  10  3.156565656565656565656565656566e-05
2 1  11 -1.942501942501942501942501942502e-05
2 1  12  1.248751248751248751248751248751e-05
2 1  13 -8.325008325008325008325008325008e-06
2 1  14  5.723443223443223443223443223443e-06
2 1  15 -4.040077569489334195216548157725e-06
2 1  16  2.917833800186741363211951447246e-06
2 1  17 -2.149982800137598899208806329549e-06
2 1  18  1.612487100103199174406604747162e-06
2 1  19 -1.228561600078627942405032188314e-06
2 1  20  9.493430546062125009493430546062e-07
2 1  21 -7.429641296918184790038336949092e-07
2 1  22  5.881799360060229625447016751365e-07
2 1  23 -4.705439488048183700357613401092e-07
2 1  24  3.800547278808148373365764670112e-07
2 1  25 -3.096742227177009785705437879351e-07
2 1  26  2.543752543752543752543752543753e-07
2 1  27 -2.105174518967622415898277967243e-07
2 1  28  1.754312099139685346581898306036e-07
2 1  29 -1.471358534762316742294495353450e-07
2 1  30  1.241458763705704751310980454473e-07
2 1  31 -1.053358951023022213233559173492e-07
2 1  32  8.984532229314012995227416479788e-08
2 1  33 -7.701027625126296853052071268390e-08
2 1  34  6.631440454969866734572616925558e-08
2 1  35 -5.735299852946911770441182205888e-08
2 1  36  4.980655135453897063804184547219e-08
2 1  37 -4.342109605267500004342109605268e-08
2 1  38  3.799345904609062503799345904609e-08
2 1  39 -3.336011038193323174067718355266e-08
2 1  40  2.938866866979832320012037598687e-08

3 1   0  9.560064236659830343820681848939e-02  5.807955034338118759325522705743e-01
3 1   1  3.263798177494872757865511386704e-02
3 1   2 -4.319480729002050896853795445318e-02
3 1   3 -3.324080121500341816142299240886e-02
3 1   4 -4.464285714285714285714285714286e-03
3 1   5  5.580357142857142857142857142857e-04
3 1   6 -1.240079365079365079365079365079e-04
3 1   7  3.720238095238095238095238095238e-05
3 1   8 -1.352813852813852813852813852814e-05
3 1   9  5.636724386724386724386724386724e-06
3 1  10 -2.601565101565101565101565101565e-06
3 1  11  1.300782550782550782550782550783e-06
3 1  12 -6.937506937506937506937506937507e-07
3 1  13  3.902347652347652347652347652348e-07
3 1  14 -2.295498619028030792736675089616e-07
3 1  15  1.402804711628241040005745888099e-07
3 1  16 -8.859819231336259200036289819572e-08
3 1  17  5.758882500368568480023588382722e-08
3 1  18 -3.839255000245712320015725588481e-08
3 1  19  2.617673863803894763647085628510e-08
3 1  20 -1.820990513950535487754494350268e-08
3 1  21  1.289868280714962637159433498106e-08
3 1  22 -9.287051621147730987547921186365e-09
3 1  23  6.786691569300264952438865482344e-09
3 1  24 -5.027178940222418483288048505440e-09
3 1  25  3.770384205166813862466036379080e-09
3 1  26 -2.860291465988617412905268977233e-09
3 1  27  2.192890123924606683227372882545e-09
3 1  28 -1.697721386264211625724417715519e-09
3 1  29  1.326344833018915332597201340249e-09
3 1  30 -1.044998959348236322652340449893e-09
3 1  31  8.298521147765406091650938866800e-10
3 1  32 -6.638816918212324873320751093440e-10
3 1  33  5.347935850782150592397271714160e-10
3 1  34 -4.336164203336878858700490579048e-10
3 1  35  3.537397113248506437360926525013e-10
3 1  36 -2.902479682665441179373067917960e-10
3 1  37  2.394545738198988972982781032317e-10
3 1  38 -1.985720856067454270278403782897e-10
3 1  39  1.654767380056211891898669819081e-10
3 1  40 -1.385386643767991351357025895044e-10

4 1   0  6.411931207077351550843096617821e-02  5.166761913630383604241213043961e-01
4 1   1  2.942044965661881240674477294257e-02
4 1   2 -2.174810850502392712996094686205e-02
4 1   3 -2.853517385857826489427455624630e-02
4 1   4 -1.040283423232228311178431953079e-02
4 1   5 -8.680555555555555555555555555556e-04
4 1   6  8.680555555555555555555555555556e-05
4 1   7 -1.578282828282828282828282828283e-05
4 1   8  3.945707070707070707070707070707e-06
4 1   9 -1.214063714063714063714063714064e-06
4 1  10  4.335941835941835941835941835942e-07
4 1  11 -1.734376734376734376734376734377e-07
4 1  12  7.587898212898212898212898212898e-08
4 1  13 -3.570775629599159010923716806070e-08
4 1  14  1.785387814799579505461858403035e-08
4 1  15 -9.396777972629365818220307384394e-09
4 1  16  5.168227884946151200021169061417e-09
4 1  17 -2.953273077112086400012096606524e-09
4 1  18  1.745115909202596509098057085673e-09
4 1  19 -1.062244466471145701190121704323e-09
4 1  20  6.639027915444660632438260652018e-10
4 1  21 -4.248977865884582804760486817291e-10
4 1  22  2.778177835386073372343395226690e-10
4 1  23 -1.852118556924048914895596817794e-10
4 1  24  1.256794735055604620822012126360e-10
4 1  25 -8.667549896935204281531118112827e-11
4 1  26  6.067284927854642997071782678979e-11
4 1  27 -4.305815110090391804373523191534e-11
4 1  28  3.094804610377469109393469793915e-11
4 1  29 -2.250766989365432079558887122847e-11
4 1  30  1.654975727474582411440358178564e-11
4 1  31 -1.229410540409689791355694646933e-11
4 1  32  9.220579053072673435167709852000e-12
4 1  33 -6.977735499622563680667456104216e-12
4 1  34  5.325113933922482808930427026902e-12
4 1  35 -4.096241487632679083792636174540e-12
4 1  36  3.174587152915326289939293035268e-12
4 1  37 -2.477726558372937592147740905575e-12
4 1  38  1.946785153007308108116082140095e-12
4 1  39 -1.539318493075545945952250994494e-12
4 1  40  1.224457892219184275189290563802e-12

5 1   0  4.676988086369616395758786956039e-02  4.699063104993421964665334348357e-01
5 1   1  2.530302571974680329798989130033e-02
5 1   2 -1.065273530300182668686291925696e-02
5 1   3 -2.230532261362568500757359472136e-02
5 1   4 -1.255222446969459666834968771586e-02
5 1   5 -3.013034946969459666834968771586e-03
5 1   6 -1.775568181818181818181818181818e-04
5 1   7  1.479640151515151515151515151515e-05
5 1   8 -2.276369463869463869463869463869e-06
5 1   9  4.877934565434565434565434565435e-07
5 1  10 -1.300782550782550782550782550783e-07
5 1  11  4.064945471195471195471195471195e-08
5 1  12 -1.434686636892519245460421931010e-08
5 1  13  5.579336921248685954568307509484e-09
5 1  14 -2.349194493157341454555076846099e-09
5 1  15  1.057137521920803654549784580744e-09
5 1  16 -5.033988199622874545475164670211e-10
5 1  17  2.516994099811437272737582335106e-10
5 1  18 -1.313214312945097707515260348751e-10
5 1  19  7.113244195119279249040993555733e-11
5 1  20 -3.983416749266796379462956391211e-11
5 1  21  2.298125047653920988151705610314e-11
5 1  22 -1.361851880091212437423232954260e-11
5 1  23  8.268386414839504084355342936579e-12
5 1  24 -5.132101912659002535117109408911e-12
5 1  25  3.250331211350701605574169292310e-12
5 1  26 -2.096987878290775229402689866007e-12
5 1  27  1.376148295128321244295515224567e-12
5 1  28 -9.174321967522141628636768163779e-13
5 1  29  6.206158978029684042901343169615e-13
5 1  30 -4.255651870648926200846635316308e-13
5 1  31  2.955313799061754306143496747436e-13
5 1  32 -2.076706993935286809722457173874e-13
5 1  33  1.475554969375072206908061676173e-13
5 1  34 -1.059372798525692866498095562381e-13
5 1  35  7.680452789311273282111192827262e-14
5 1  36 -5.619843504374102401544775239460e-14
5 1  37  4.147979729418980343997334105316e-14
5 1  38 -3.086868635846683046695690496979e-14
5 1  39  2.315151476885012285021767872734e-14
5 1  40 -1.749225560313120393127557948288e-14

6 1   0  3.603645329172148362778888043036e-02  4.338698572076207128387445544053e-01
6 1   1  2.168079925004698596667618322602e-02
6 1   2 -4.576941874970633770827385483736e-03
6 1   3 -1.695390124998694834258994910388e-02
6 1   4 -1.260570162499608450277698473116e-02
6 1   5 -4.688962795453833545959451769303e-03
6 1   6 -8.383380454544861288299543141086e-04
6 1   7 -3.756009615384615384615384615385e-05
6 1   8  2.682864010989010989010989010989e-06
6 1   9 -3.577152014652014652014652014652e-07
6 1  10  6.707160027472527472527472527473e-08
6 1  11 -1.578155300581771170006464124111e-08
6 1  12  4.383764723838253250017955900309e-09
6 1  13 -1.384346754896290500005670284308e-09
6 1  14  4.845213642137016750019845995078e-10
6 1  15 -1.845795673195054000007560379077e-10
6 1  16  7.550982299434311818212747005317e-11
6 1  17 -3.283035782362744268788150871877e-11
6 1  18  1.504724733582924456527902482944e-11
6 1  19 -7.222678721198037391333931918129e-12
6 1  20  3.611339360599018695666965959064e-12
6 1  21 -1.872546335125417101456945312108e-12
6 1  22  1.003149822388616304351934988629e-12
6 1  23 -5.534619709730296851596882695884e-13
6 1  24  3.136284502180501549238233527668e-13
6 1  25 -1.821068420620936383428651725743e-13
6 1  26  1.081259374743680977660761962160e-13
6 1  27 -6.553087119658672591883405831271e-14
6 1  28  4.047494985671533071457397719314e-14
6 1  29 -2.544139705279249359201792852140e-14
6 1  30  1.625422589483964868378923211090e-14
6 1  31 -1.054328166151760995705247488274e-14
6 1  32  6.936369514156322340166101896542e-15
6 1  33 -4.624246342770881560110734597695e-15
6 1  34  3.121366281370345053074745853444e-15
6 1  35 -2.131664777521211255758363021864e-15
6 1  36  1.471863774955122057547441134144e-15
6 1  37 -1.026881703457061900614493814519e-15
6 1  38  7.234848365265663390693024602295e-16
6 1  39 -5.144781059744471744492817494965e-16
6 1  40  3.690821195034077555831803855084e-16

0 2   0  1.042336037873851714322648087720e+01  6.669945102206078074492330661334e-01
0 2   1 -9.545177444479562475337856971665e+00
0 2   2  7.772588722239781237668928485833e+00
0 2   3 -6.292836925937631936223730101666e+00
0 2   4  5.302961027786557285501130909583e+00
0 2   5 -4.602368822229245828400904727666e+00
0 2   6  4.079751796302149301445198384166e+00
0 2   7 -3.673800859415447700558469363299e+00
0 2   8  3.348504323417088166560089264315e+00
0 2   9 -3.081386559086794419658350950996e+00
0 2  10  2.857692347622559422136960300341e+00
0 2  11 -2.667323621805632532521203578822e+00
0 2  12  2.503127461402637902285850755335e+00
0 2  13 -2.359888859835176604082402669618e+00
0 2  14  2.233711555090277804261760092743e+00
0 2  15 -2.121622848242989442707801483368e+00
0 2  16  2.021313086894469269205230557209e+00
0 2  17 -1.930959029879915713577241215809e+00
0 2  18  1.849101102657102676475818588344e+00
0 2  19 -1.774556230833660214894604356571e+00
0 2  20  1.706354735081450888360400369936e+00
0 2  21 -1.643693852005009916352308423669e+00
0 2  22  1.585902966563617297171397834711e+00
0 2  23 -1.532417238682435792413816185936e+00
0 2  24  1.482757341660039615072911099829e+00
0 2  25 -1.436513714660304697136722276831e+00
0 2  26  1.393334193090529664406806167150e+00
0 2  27 -1.352914197124002713662005973851e+00
0 2  28  1.314988879048334438355189651867e+00
0 2  29 -1.279326785885974681018905914579e+00
0 2  30  1.245724705283645256190073671683e+00
0 2  31 -1.214003443545393774769212561109e+00
0 2  32  1.184004343999116320719297709769e+00
0 2  33 -1.155586397854055693846168137463e+00
0 2  34  1.128623832624101634448420315021e+00
0 2  35 -1.103004088066528895649332709308e+00
0 2  36  1.078626108547895487213666747709e+00
0 2  37 -1.055398895322606566537216260030e+00
0 2  38  1.033240273497109389572010631160e+00
0 2  39 -1.012075837256188702265463867676e+00
0 2  40  9.918380438253568794261395799339e-01

1 2   0  4.390914671294773339443119527660e-01  2.279030430911304735049211133674e-01
1 2   1 -2.236014469952066424450761450752e-01
1 2   2 -7.320923148440798405593252541656e-02
1 2   3  1.224689745377686626806497980208e-01
1 2   4 -7.232092314844079840559325254166e-02
1 2   5  4.449379490755373253612995960416e-02
1 2   6 -2.916652226009873151724433065816e-02
1 2   7  2.016360022208551672208723047087e-02
1 2   8 -1.454469291701644677416044641621e-02
1 2   9  1.085588821651468734508691566595e-02
1 2  10 -8.331371411827026976408482284140e-03
1 2  11  6.543141353483064845100974507709e-03
1 2  12 -5.239389708883333007976184442838e-03
1 2  13  4.265324205640624595701377210387e-03
1 2  14 -3.522149474402609566670991874762e-03
1 2  15  2.944736374692047012846920804295e-03
1 2  16 -2.488926083491654468645396189707e-03
1 2  17  2.124032447935129631641678483665e-03
1 2  18 -1.828263849842643880052098923187e-03
1 2  19  1.585844017808283761752561284184e-03
1 2  20 -1.385153168942088631528010092153e-03
1 2  21  1.217499408762088206795339327286e-03
1 2  22 -1.076289390052778605832235045785e-03
1 2  23  9.564577146963318541691406668711e-04
1 2  24 -8.540675056653148511790657774565e-04
1 2  25  7.660263574899713015681783291918e-04
1 2  26 -6.898814008120204962789790952520e-04
1 2  27  6.236694727146688594959678290491e-04
1 2  28 -5.658062283271294926331461739301e-04
1 2  29  5.150031400075831268628735979582e-04
1 2  30 -4.702047160194858519927830803401e-04
1 2  31  4.305405479935068427365648087543e-04
1 2  32 -3.952883503042067941963197583713e-04
1 2  33  3.638452287766418688454374660963e-04
1 2  34 -3.357051680953301496650541821629e-04
1 2  35  3.104412597348325908554110284082e-04
1 2  36 -2.876915733361219398038684801559e-04
1 2  37  2.671478499479359278112147022936e-04
1 2  38 -2.485463961441224146647163464446e-04
1 2  39  2.316607025222161168056189353109e-04
1 2  40 -2.162953993952945815788543044533e-04

2 2   0  1.077450100671353457496179038454e-01  1.201580330239951277553032095220e-01
2 2   1 -2.033016458633598375044321570023e-02
2 2   2 -6.188773385656348696907284947187e-02
2 2   3  2.485194861067213572494345452085e-02
2 2   4  5.580230787110199601398313135414e-03
2 2   5 -3.124963898358016212644415997873e-03
2 2   6  1.581087652360446555932132189679e-03
2 2   7 -8.460036832360362118075790331552e-04
2 2   8  4.825256511418276297133133261013e-04
2 2   9 -2.910719739535247650987743421130e-04
2 2  10  1.840716865859245593427314013442e-04
2 2  11 -1.211196034360575735456794278902e-04
2 2  12  8.242153533925585621249570810471e-05
2 2  13 -5.772269300117334581110547420666e-05
2 2  14  4.144040788186311880157856628951e-05
2 2  15 -3.040070212754250240563661396978e-05
2 2  16  2.272916391096692679945172713650e-05
2 2  17 -1.728125936600977135353453639088e-05
2 2  18  1.333719151453140832251048036893e-05
2 2  19 -1.043224579204124701874661174285e-05
2 2  20  8.259272171548676372970106791041e-06
2 2  21 -6.610935367672705942391620841640e-06
2 2  22  5.344585838215712325002475646590e-06
2 2  23 -4.360366581357437168254872374893e-06
2 2  24  3.587265213918363344796860287467e-06
2 2  25 -2.974047874348186080422053581225e-06
2 2  26  2.483257145149792126546991934240e-06
2 2  27 -2.087170927453067480047402770958e-06
2 2  28  1.765039016998250273137269786793e-06
2 2  29 -1.501166082862272725045514588412e-06
2 2  30  1.283563990529566403468061508103e-06
2 2  31 -1.102992584169740178993305300716e-06
2 2  32  9.522690404337807973406895269739e-07
2 2  33 -8.257652115633015426247520854076e-07
2 2  34  7.190380802035400926850325446668e-07
2 2  35 -6.285554904467269395251513756047e-07
2 2  36  5.514907526311597647221925974929e-07
2 2  37 -4.855673960931247115388555033578e-07
2 2  38  4.289400454768038218502361787872e-07
2 2  39 -3.800976237461906580831950690451e-07
2 2  40  3.377613374424747944359911080942e-07

3 2   0  4.370742274039968099958734407259e-02  7.645061028359544675571586544939e-02
3 2   1  1.299236759474972819914655743272e-03
3 2   2 -2.981342092219770549091136503078e-02
3 2   3 -1.650901462027253979446906823690e-03
3 2   4  8.221861571633629678773916198451e-03
3 2   5  2.278476606886534330104033323365e-04
3 2   6 -2.021980692182898281469326629178e-04
3 2   7  9.290148425755044050757186236739e-05
3 2   8 -4.300608872647642936993168076639e-05
3 2   9  2.111334745517566471462401080488e-05
3 2  10 -1.101205105443330498974774182872e-05
3 2  11  6.063503763266317115967063417102e-06
3 2  12 -3.499806439679801732948371471868e-06
3 2  13  2.104139304693070847965831495223e-06
3 2  14 -1.310644841247402653396238899358e-06
3 2  15  8.420418844362601974392663716102e-07
3 2  16 -5.559084179046050400669240219169e-07
3 2  17  3.759591733696981037232836809162e-07
3 2  18 -2.597805322470504318150468489700e-07
3 2  19  1.829930254993976644968409185646e-07
3 2  20 -1.311592041541500537995047506032e-07
3 2  21  9.549681860474420329733518858767e-08
3 2  22 -7.053256814967961516038548083848e-08
3 2  23  5.277947235480033332239779606749e-08
3 2  24 -3.997100696722413977080134529611e-08
3 2  25  3.060665259294582762493626481437e-08
3 2  26 -2.367612787541732684386812092557e-08
3 2  27  1.848857681047685989736404477920e-08
3 2  28 -1.456474407970991470459444644608e-08
3 2  29  1.156771045081780662857552951805e-08
3 2  30 -9.257671493220024275674218230464e-09
3 2  31  7.461965655966710705535108411218e-09
3 2  32 -6.054928716370031734169583043957e-09
3 2  33  4.944174377679451194054475206371e-09
3 2  34 -4.061135400737074194959592919680e-09
3 2  35  3.354462985311494589230597737581e-09
3 2  36 -2.785345319383030404905420994161e-09
3 2  37  2.324001480428540873679442391144e-09
3 2  38 -1.946232221426931480394553707103e-09
3 2  39  1.626533856724325029959287197820e-09
3 2  40 -1.315374260758774323764302242541e-09

4 2   0  2.250332974993732690975099990793e-02  5.394728053365811984596486554146e-02
4 2   1  4.123118834287980287126322632089e-03
4 2   2 -1.499462663673692303533874528550e-02
4 2   3 -6.223340568654645942757815619928e-03
4 2   4  3.755167335482164702777832226387e-03
4 2   5  2.118839705948161679161947550052e-03
4 2   6 -2.091174837259394569397253278293e-05
4 2   7 -1.485029735741634412543015473735e-05
4 2   8  7.000663564943311620583127909876e-06
4 2   9 -2.947861217639601232607850246335e-06
4 2  10  1.288187277393842962773897641136e-06
4 2  11 -5.962124918951181226904966165965e-07
4 2  12  2.920075471499461245090379921472e-07
4 2  13 -1.505431678852656726032368451949e-07
4 2  14  8.122287665863143465315501702948e-08
4 2  15 -4.561737256987182464615754451357e-08
4 2  16  2.654605549918705525717550217314e-08
4 2  17 -1.594265085306481610885087726365e-08
4 2  18  9.847783593748726147507725385179e-09
4 2  19 -6.238421350601289155217440611022e-09
4 2  20  4.042858948960440048791651486445e-09
4 2  21 -2.674533773585315591304963566595e-09
4 2  22  1.802788665046326574740505744552e-09
4 2  23 -1.236157601825772071597808499900e-09
4 2  24  8.610277533244703514328425724092e-10
4 2  25 -6.084574141874528411992341482386e-10
4 2  26  4.357434131470084586410169356043e-10
4 2  27 -3.159295835433804384336194533139e-10
4 2  28  2.316997754687092791876703512716e-10
4 2  29 -1.717486678235814307794014101119e-10
4 2  30  1.285832800861171956905503670847e-10
4 2  31 -9.716722441415864969339611299624e-11
4 2  32  7.407065022652460781260438241868e-11
4 2  33 -5.692884043705088525505638772374e-11
4 2  34  4.409164037919934834147177614817e-11
4 2  35 -3.438868737427885535095460966964e-11
4 2  36  2.694345674349366327479953510084e-11
4 2  37 -2.089364498822003448527247974394e-11
4 2  38  1.451772357475073571240554368930e-11
4 2  39 -2.134692184263936060070388501204e-12
4 2  40 -3.484673145692053682927288859758e-11

5 2   0  1.331322429211265359843866127001e-02  4.063405624154546624752620427145e-02
5 2   1  3.938735195444091112166224971654e-03
5 2   2 -8.022368751960127931577245889707e-03
5 2   3 -5.921535109641012554519136074741e-03
5 2   4  8.514584520644612854899490957245e-04
5 2   5  1.992983749751473528851938698427e-03
5 2   6  5.155414779613893609121430824371e-04
5 2   7 -1.090291988062083058106242858694e-05
5 2   8 -9.492078612923305292179372909835e-07
5 2   9  5.982821017644880295353312645854e-07
5 2  10 -2.419247886867583574376378951651e-07
5 2  11  9.694246018838821047548560002246e-08
5 2  12 -4.068514137012288656891436937426e-08
5 2  13  1.803602200951155348892982969671e-08
5 2  14 -8.428696784468656985771088912376e-09
5 2  15  4.133546754518710154503857543870e-09
5 2  16 -2.116978106140632560164354357733e-09
5 2  17  1.127134346701537296745368257757e-09
5 2  18 -6.213762540421632422632167760776e-10
5 2  19  3.534499603766469714661239123948e-10
5 2  20 -2.068093065664311622347753011817e-10
5 2  21  1.241450167090338602305575244518e-10
5 2  22 -7.627851132960862835544014434773e-11
5 2  23  4.787530367981319574443282929037e-11
5 2  24 -3.063987734107105248283937583002e-11
5 2  25  1.996408452414328191884780288404e-11
5 2  26 -1.322504285920409058770493258598e-11
5 2  27  8.896005382239215240362095062045e-12
5 2  28 -6.069675107385827709420040220630e-12
5 2  29  4.196429976915903329854474533126e-12
5 2  30 -2.937333016376422272924197234687e-12
5 2  31  2.079870371081126029090630877727e-12
5 2  32 -1.488691099540079830810933970657e-12
5 2  33  1.076152432905546410990845779840e-12
5 2  34 -7.835617632327609807668612742597e-13
5 2  35  5.644305935338252285905229774333e-13
5 2  36 -3.488547188778908216570048029756e-13
5 2  37 -8.152741454891749583497017443708e-14
5 2  38  1.501777494254375219867054783362e-12
5 2  39 -6.149598062674418309252030477672e-12
5 2  40  1.771034547182378250616179007105e-11

6 2   0  8.625979743778372355302443120833e-03  3.200807649776709389222376115062e-02
6 2   1  3.292081482760176972798466330903e-03
6 2   2 -4.506884354529294326376850720625e-03
6 2   3 -4.753495129794422938781392235866e-03
6 2   4 -5.564086139401541136718247962163e-04
6 2   5  1.338241857382199426026492393754e-03
6 2   6  7.532909464484078550237906086785e-04
6 2   7  1.231966075847138423052000719931e-04
6 2   8 -3.050763375360250902490742976080e-06
6 2   9  1.357888387471793103771835755529e-09
6 2  10  5.284374614483988128388526856942e-08
6 2  11 -2.218125242002620576389526612360e-08
6 2  12  8.402049864413497706646672742661e-09
6 2  13 -3.260448533892109144206449723303e-09
6 2  14  1.328043798773237417972877353958e-09
6 2  15 -5.696453453929673092319320455925e-10
6 2  16  2.566812222347455827301292715401e-10
6 2  17 -1.210214166949303022342086545742e-10
6 2  18  5.945794974846444592126465449920e-11
6 2  19 -3.032140996382511539143606311741e-11
6 2  20  1.599409098820462680678270862081e-11
6 2  21 -8.699446119493017532275099156455e-12
6 2  22  4.865824432407449816027516261680e-12
6 2  23 -2.791945327763322337353465399251e-12
6 2  24  1.639908380453593174400470128595e-12
6 2  25 -9.841877879971448082121756619780e-13
6 2  26  6.025010469935789959500081935307e-13
6 2  27 -3.756768005278719541001956706307e-13
6 2  28  2.382712860958657878441222884778e-13
6 2  29 -1.535370424826108306588220972660e-13
6 2  30  1.004085788110462032741777353700e-13
6 2  31 -6.657084343856251138846736247242e-14
6 2  32  4.466015122662819461490217906343e-14
6 2  33 -2.998699924043699739902592130895e-14
6 2  34  1.836487499346241951191155218854e-14
6 2  35 -8.888237607503363107050305921765e-16
6 2  36 -5.370156469271847763961420073874e-14
6 2  37  2.474669865696623516350274078782e-13
6 2  38 -8.068926221786463413382227713460e-13
6 2  39  1.728231710182330276881195974766e-12
6 2  40 -6.216094905647734032426296112496e-13

0 3   0  6.154211396308160070448528981388e+01  9.980483093495021548735954493056e-01
0 3   1 -5.990561346965423885569301354659e+01
0 3   2  5.592945598490613499735668495954e+01
0 3   3 -5.135172963811483650546378189386e+01
0 3   4  4.721064569387926929539148217883e+01
0 3   5 -4.371171446511289730465440712542e+01
0 3   6  4.076748903019311198546839082710e+01
0 3   7 -3.826651316404449470268876402928e+01
0 3   8  3.611656346210113381502212801098e+01
0 3   9 -3.424690892714674647542581608153e+01
0 3  10  3.260394170644487798042182784878e+01
0 3  11 -3.114676954297575960619934273866e+01
0 3  12  2.984381818519651391438449442731e+01
0 3  13 -2.867037439892858542243989949250e+01
0 3  14  2.760683345934628383691079869211e+01
0 3  15 -2.663744477605651836384399109455e+01
0 3  16  2.574940496539125947458743515926e+01
0 3  17 -2.493219387038725332598508105504e+01
0 3  18  2.417708201078857565066141987752e+01
0 3  19 -2.347676043129824475715878048932e+01
0 3  20  2.282505905462059918478909297864e+01
0 3  21 -2.221672985017482695761524234508e+01
0 3  22  2.164727805951714762502235930784e+01
0 3  23 -2.111282947500501769648922993302e+01
0 3  24  2.061002506942261805173932983731e+01
0 3  25 -2.013593659340415464714290057799e+01
0 3  26  1.968799840609062958709282417367e+01
0 3  27 -1.926395198996296171872835430000e+01
0 3  28  1.886180046276846349648629105523e+01
0 3  29 -1.847977103283861743044432986839e+01
0 3  30  1.811628381419429221807192083644e+01
0 3  31 -1.776992577007470614960965723525e+01
0 3  32  1.743942881984217063124033326262e+01
0 3  33 -1.712365134728815740322170657813e+01
0 3  34  1.682156250446896632988831778756e+01
0 3  35 -1.653222882611494552571839940594e+01
0 3  36  1.625480276399721193310768895325e+01
0 3  37 -1.598851282474820127133676956171e+01
0 3  38  1.573265505323765784568026489783e+01
0 3  39 -1.548658565025299305324492876680e+01
0 3  40  1.524971455066601416442464870945e+01

1 3   0  8.182502467136809243961381336452e-01  1.797980626358212304774573156605e-01
1 3   1 -5.849142478301855023860130799392e-01
1 3   2  1.503922155107986583891436196586e-01
1 3   3  1.091606006389328204551508376634e-01
1 3   4 -1.605381788672988048338061654028e-01
1 3   5  1.386764484616466678877646887743e-01
1 3   6 -1.108123921927920091015973751263e-01
1 3   7  8.775654105131409877824769487734e-02
1 3   8 -7.007379174724338701758102221392e-02
1 3   9  5.667182856312971114808092417439e-02
1 3  10 -4.644876430818753019537578065866e-02
1 3  11  3.855520142246817060190919969184e-02
1 3  12 -3.237689287782929996756334413565e-02
1 3  13  2.747571167140672660387353360299e-02
1 3  14 -2.353806407313402811557330070938e-02
1 3  15  2.033721815612664595256291556655e-02
1 3  16 -1.770717891531318516355045776912e-02
1 3  17  1.552480885133211831967323167351e-02
1 3  18 -1.369757002708669545525544733001e-02
1 3  19  1.215505070317133028323796937871e-02
1 3  20 -1.084304305796833629895921928135e-02
1 3  21  9.719353447023223645241899081526e-03
1 3  22 -8.750801536387351014938415602937e-03
1 3  23  7.911044732432570945807319777094e-03
1 3  24 -7.178982390984060038367709099652e-03
1 3  25  6.537572176234586136588213748776e-03
1 3  26 -5.972942796464297921401632662040e-03
1 3  27  5.473722233292411530601657225306e-03
1 3  28 -5.030524316163039050025514483428e-03
1 3  29  4.635552821380213417388038722677e-03
1 3  30 -4.282293631184785977536357687995e-03
1 3  31  3.965273471762637523234907140923e-03
1 3  32 -3.679869419630572587674322036783e-03
1 3  33  3.422157433705538671309473478632e-03
1 3  34 -3.188791116292567290867602235825e-03
1 3  35  2.976904059071802889801982234155e-03
1 3  36 -2.784030717180732709947765289222e-03
1 3  37  2.608041934616809028603681912117e-03
1 3  38 -2.447092131469658305292133213238e-03
1 3  39  2.299575849421475903764018419921e-03
1 3  40 -2.164091953011472188410257892575e-03

2 3   0  1.166679994417477110050625268530e-01  6.313006319407351947239478880746e-02
2 3   1 -5.029650835897285549668610164364e-02
2 3   2 -4.374230404241384128814375073964e-02
2 3   3  5.204380948034137361640978239563e-02
2 3   4 -1.830982715850453033117420109199e-02
2 3   5  1.500581465800630460031459254874e-03
2 3   6  1.202051281844187115704408349754e-03
2 3   7 -1.343275459351799640670751896391e-03
2 3   8  1.070196529989258972791643655972e-03
2 3   9 -7.947247322928737291987386309492e-04
2 3  10  5.823753423057053398096406372290e-04
2 3  11 -4.288135852701222397801813526554e-04
2 3  12  3.192818345540743176640112558847e-04
2 3  13 -2.408834020374687188473944097600e-04
2 3  14  1.842004203163290813224619376967e-04
2 3  15 -1.427016690484803434994818363503e-04
2 3  16  1.119172942080984862838079254537e-04
2 3  17 -8.878280993391099486486043802849e-05
2 3  18  7.117987508251442310007659805089e-05
2 3  19 -5.762791967809279693468196348436e-05
2 3  20  4.707950856447033264035747438273e-05
2 3  21 -3.878442507731000585345918030976e-05
2 3  22  3.219877667027314029309691318625e-05
2 3  23 -2.692361562656729042287128710043e-05
2 3  24  2.266303167475925141502883164127e-05
2 3  25 -1.919520874479642164822856603530e-05
2 3  26  1.635220414960045609665141250026e-05
2 3  27 -1.400566151062847755595817371404e-05
2 3  28  1.205660558663671198466674528189e-05
2 3  29 -1.042807614684954819644868151714e-05
2 3  30  9.059757693319746387557621902557e-06
2 3  31 -7.904026822520879685216360732887e-06
2 3  32  6.923016551757754798934136497267e-06
2 3  33 -6.086417128015633980744328836044e-06
2 3  34  5.369815048051744844062810284430e-06
2 3  35 -4.753428832423555302850764184036e-06
2 3  36  4.221139831786624627533391957041e-06
2 3  37 -3.759744854193239508133669556403e-06
2 3  38  3.358380274742080445858476390735e-06
2 3  39 -3.008096409544671543588566492596e-06
2 3  40  2.701645369115223111200064490697e-06

3 3   0  3.318574554138742775418821260468e-02  2.994431765268609171820657620277e-02
3 3   1 -6.916830329652960319113356793478e-03
3 3   2 -2.143432674086479111414095518182e-02
3 3   3  1.050887193994109390337540323991e-02
3 3   4  4.231184157283235853523209866632e-03
3 3   5 -3.526653236264770573851718558122e-03
3 3   6  6.403521425343012626923810144979e-04
3 3   7 -1.035757767175382982113629467639e-04
3 3   8  5.982170834611439284491961511335e-07
3 3   9  1.578060192730421355095175782576e-05
3 3  10 -1.469690823789632233990967728663e-05
3 3  11  1.100750157988379447832229695074e-05
3 3  12 -7.783329549860580824888312661498e-06
3 3  13  5.428862698866490322921093515356e-06
3 3  14 -3.796057613322724925488092679219e-06
3 3  15  2.678594106866720151826547612459e-06
3 3  16 -1.912472641548591449181605867835e-06
3 3  17  1.382887355697729913540911861904e-06
3 3  18 -1.012744861743736399847301352770e-06
3 3  19  7.508860726997904677675363662268e-07
3 3  20 -5.633319066155343768565487571623e-07
3 3  21  4.273587700308653066340067373656e-07
3 3  22 -3.276218408327539225341602594230e-07
3 3  23  2.536442729744527155957926566632e-07
3 3  24 -1.981902554613023102605474632992e-07
3 3  25  1.562045836917160538057780177330e-07
3 3  26 -1.241154890559967527209786872030e-07
3 3  27  9.937167874505324235045258851889e-08
3 3  28 -8.013162105115044576834116685083e-08
3 3  29  6.505274656434049483175103754035e-08
3 3  30 -5.314689568273377663744961122865e-08
3 3  31  4.368015000893545401475923351256e-08
3 3  32 -3.610271175525101702310414359903e-08
3 3  33  2.999933594455792037707227740257e-08
3 3  34 -2.505396608392489886736811280466e-08
3 3  35  2.102430374781471647366846834987e-08
3 3  36 -1.772350576088638897941245658935e-08
3 3  37  1.500759953555651428113230874254e-08
3 3  38 -1.277017856343754000132081688216e-08
3 3  39  1.095820619199011747035197406001e-08
3 3  40 -9.687584679260759580990900530384e-09

4 3   0  1.313445760586723371753742790560e-02  1.680986004681885800066914829717e-02
4 3   1 -5.205604646958209995448640410237e-04
4 3   2 -9.819152967860362161004965979304e-03
4 3   3  9.536503240751581365332652911563e-04
4 3   4  3.861146754560698759142526103763e-03
4 3   5 -5.454425431780010078719615587785e-04
4 3   6 -5.873811819784265866695798689725e-04
4 3   7  1.084497015456714525495260792803e-04
4 3   8 -2.164968515582794920087819915896e-05
4 3   9  4.365628175043312172610758629008e-06
4 3  10 -6.514282421511591626363249491901e-07
4 3  11 -1.163086569973285520383490116633e-07
4 3  12  2.174262947572807878666912857747e-07
4 3  13 -1.804154413625812761335545775014e-07
4 3  14  1.288353947719401559428639423441e-07
4 3  15 -8.783551028446901775415083053386e-08
4 3  16  5.913404486681679175106193467337e-08
4 3  17 -3.986069797421700548677087419933e-08
4 3  18  2.707092622751189540346138064761e-08
4 3  19 -1.857615573992246029219434436970e-08
4 3  20  1.289525737489675517211139731696e-08
4 3  21 -9.059051846639421530673885463518e-09
4 3  22  6.439840334952544290369718795684e-09
4 3  23 -4.630887586287700400780602348981e-09
4 3  24  3.367086435891037220118936949411e-09
4 3  25 -2.474144283466738842492528759073e-09
4 3  26  1.836321081193947678568307961478e-09
4 3  27 -1.375938154260178447103669254004e-09
4 3  28  1.040295801773211411380323089396e-09
4 3  29 -7.932559013008081855721757496953e-10
4 3  30  6.097763019520988929027621489048e-10
4 3  31 -4.723268550284714077588219506354e-10
4 3  32  3.685156107478350864058059292708e-10
4 3  33 -2.895014875150187840819253996370e-10
4 3  34  2.289268811307097790011300357797e-10
4 3  35 -1.822160872954637248609081735664e-10
4 3  36  1.462229403996131989939659784282e-10
4 3  37 -1.196213133027251046171639966075e-10
4 3  38  1.063621501678879372106622595577e-10
4 3  39 -1.353377146795161604019423231312e-10
4 3  40  3.772991584526147387748268682888e-10

5 3   0  6.306948570585706358996281932290e-03  1.050291147623315164167286636488e-02
5 3   1  5.685459271538073893606834610629e-04
5 3   2 -4.801304019085346796255382677119e-03
5 3   3 -1.012676391287336782198977323307e-03
5 3   4  2.032625322504638661736588984976e-03
5 3   5  5.457201215565675391822557793083e-04
5 3   6 -4.029388013972956821653988043608e-04
5 3   7 -9.803286601072790769285147739271e-05
5 3   8  1.737898985226471658009510989785e-05
5 3   9 -3.392464261973121004573251712533e-06
5 3  10  7.366157584359163238249399297411e-07
5 3  11 -1.666548153471338697115829216855e-07
5 3  12  3.453212278866293689036974559619e-08
5 3  13 -3.642298298985402114388481720979e-09
5 3  14 -2.645040525792495500494380836761e-09
5 3  15  3.074604767454728046406053987431e-09
5 3  16 -2.357029631263109934699458846617e-09
5 3  17  1.620893786473669045245391730577e-09
5 3  18 -1.073750314778918743010614318454e-09
5 3  19  7.034680306409324977960223062897e-10
5 3  20 -4.611732091920928696613587998278e-10
5 3  21  3.042485041426141002833362964010e-10
5 3  22 -2.025646907555083376787625552825e-10
5 3  23  1.362878995670451772318627617835e-10
5 3  24 -9.271474949309120075881430230799e-11
5 3  25  6.377973753787680342554684818554e-11
5 3  26 -4.436006883475548311489552253034e-11
5 3  27  3.118514361170054893532313571653e-11
5 3  28 -2.215061300364095247879970622681e-11
5 3  29  1.589007528092348328468343472755e-11
5 3  30 -1.150753810627045188136835063029e-11
5 3  31  8.409550660747790947731044226172e-12
5 3  32 -6.199280261955004757283872932703e-12
5 3  33  4.609879212126824310771291444139e-12
5 3  34 -3.465953137265737735143375410979e-12
5 3  35  2.679411734848882068319916768787e-12
5 3  36 -2.347879949740607872535053329396e-12
5 3  37  3.335615990512731742575061192697e-12
5 3  38 -1.055868191161634764944545015583e-11
5 3  39  5.324646981536758879540112039604e-11
5 3  40 -3.187483821563760313070584178518e-10

6 3   0  3.437747248869756874178482696676e-03  7.065164227363394767494383668204e-03
6 3   1  6.606841014519935853655665443242e-04
6 3   2 -2.511684625576055746337264804121e-03
6 3   3 -1.198507869788845424729187084689e-03
6 3   4  8.995735938196270201141141064881e-04
6 3   5  6.802816910551195144839254348079e-04
6 3   6 -8.954758681218793321034832670151e-05
6 3   7 -1.454063858916216952427516623121e-04
6 3   8 -1.666683764204289888430862732738e-05
6 3   9  2.832669271688597723693386600632e-06
6 3  10 -5.214718901121055566587386936840e-07
6 3  11  1.094595626325778803230359579916e-07
6 3  12 -2.530821701719834951130797805353e-08
6 3  13  6.150621416224909290274600329367e-09
6 3  14 -1.464443645778916267242797351767e-09
6 3  15  2.867848444634626644045670728709e-10
6 3  16 -4.640177149455694436867993806494e-12
6 3  17 -4.724809327367264680482242597912e-11
6 3  18  4.421529688919101425504634998985e-11
6 3  19 -3.199686567228665426998212642552e-11
6 3  20  2.134252909984021468916025075875e-11
6 3  21 -1.381022291559325169336219057711e-11
6 3  22  8.851755549660650539418486904866e-12
6 3  23 -5.675910278627295993462833505857e-12
6 3  24  3.659534529684894784945251338277e-12
6 3  25 -2.378835813023269255654032116810e-12
6 3  26  1.561185870016596532769734710347e-12
6 3  27 -1.035098653748834430762239331025e-12
6 3  28  6.934982213355318156017894976133e-13
6 3  29 -4.695001370161094477002968505007e-13
6 3  30  3.211374322825926174194444232840e-13
6 3  31 -2.219292616824686857975337776633e-13
6 3  32  1.552173372411514359836474512261e-13
6 3  33 -1.113687437417734677211663638512e-13
6 3  34  8.934616811105772720111434774184e-14
6 3  35 -1.137524043271453677596488007003e-13
6 3  36  3.298169564700995164562178256731e-13
6 3  37 -1.558832470082873009207595274957e-12
6 3  38  8.866180495661906309771320319272e-12
6 3  39 -5.570353110931430034142540680388e-11
6 3  40  3.676254942879697551118971015930e-10

0 4   0  4.900013711648946833098352397003e+02  2.335540539758122326047078810713e+00
0 4   1 -4.857909097309433582407132134419e+02
0 4   2  4.745655937745924268264560037332e+02
0 4   3 -4.594186433470895798880646249600e+02
0 4   4  4.431263578423112907169037327927e+02
0 4   5 -4.272389744010427658535596976775e+02
0 4   6  4.123519476644063110713816133663e+02
0 4   7 -3.986068135376268990258454713748e+02
0 4   8  3.859725001584963509064702334730e+02
0 4   9 -3.743593212027735920459504049060e+02
0 4  10  3.636637293359328826236944219876e+02
0 4  11 -3.537854671233646705984935365659e+02
0 4  12  3.446335407724750392221470209074e+02
0 4  13 -3.361276353543231436933124481976e+02
0 4  14  3.281977207885214532178903299505e+02
0 4  15 -3.207830135987274369235655852300e+02
0 4  16  3.138307876841689165754505927147e+02
0 4  17 -3.072952351935186303770293851829e+02
0 4  18  3.011364501008066684620047528229e+02
0 4  19 -2.953195511359403849445982287805e+02
0 4  20  2.898139374763271344857578905616e+02
0 4  21 -2.845926621497963997278464276572e+02
0 4  22  2.796319062174769223916056496510e+02
0 4  23 -2.749105376922861284304940559680e+02
0 4  24  2.704097410458454790372595067675e+02
0 4  25 -2.661127052700639435075776002088e+02
0 4  26  2.620043604519068355624795133376e+02
0 4  27 -2.580711545679182255495143159411e+02
0 4  28  2.543008636837399210942612331654e+02
0 4  29 -2.506824299699015901394426628974e+02
0 4  30  2.472058229505092583695529981739e+02
0 4  31 -2.438619202210436689219579658056e+02
0 4  32  2.406424045378756625649335886523e+02
0 4  33 -2.375396747236527967803828949776e+02
0 4  34  2.345467682731638119749069070321e+02
0 4  35 -2.316572939031399665962064460252e+02
0 4  36  2.288653725825086573490368812762e+02
0 4  37 -2.261655858195969281078884833029e+02
0 4  38  2.235529301798890130034379206840e+02
0 4  39 -2.210227771703070584350851052018e+02
0 4  40  2.185708377599116219993611897319e+02

1 4   0  2.105230716975662534561013129224e+00  2.303098227824597914860656814892e-01
1 4   1 -1.753713630599901586283795862557e+00
1 4   2  9.804086177879788810335422661304e-01
1 4   3 -2.863337693188605581923783485278e-01
1 4   4 -1.012255158774410769542142630418e-01
1 4   5  2.500891761580175202914877009723e-01
1 4   6 -2.854731524642606841604855799274e-01
1 4   7  2.777051869122159815402260224565e-01
1 4   8 -2.552836058519473147138523336782e-01
1 4   9  2.293967722205123595659614121301e-01
1 4  10 -2.043324135681243492637743742157e-01
1 4  11  1.815839654196451622135924407787e-01
1 4  12 -1.615052331844339618779857371611e-01
1 4  13  1.439977130875512633531136156895e-01
1 4  14 -1.288018440019185452743433816505e-01
1 4  15  1.156203188088739865524380513171e-01
1 4  16 -1.041683559770585374234462458504e-01
1 4  17  9.419184948458107084914379296749e-02
1 4  18 -8.547153196141959940452707937125e-02
1 4  19  7.782132631325826464154645591297e-02
1 4  20 -7.108458327062892523221882859449e-02
1 4  21  6.512984855281435541767122457151e-02
1 4  22 -5.984685178217084378229608078353e-02
1 4  23  5.514296968753614196926112062001e-02
1 4  24 -5.094021766477846588816066047090e-02
1 4  25  4.717273940610689614595492185282e-02
1 4  26 -4.378473354212448303322236870606e-02
1 4  27  4.072874995257638942802865517201e-02
1 4  28 -3.796429258499337510862812694530e-02
1 4  29  3.545667361149979623222638609817e-02
1 4  30 -3.317607248168558057365808881028e-02
1 4  31  3.109676157439577264266380375642e-02
1 4  32 -2.919646723628514311842086964853e-02
1 4  33  2.745584093347024476867643230973e-02
1 4  34 -2.585802011628485669388173463575e-02
1 4  35  2.438826234813403288272406448554e-02
1 4  36 -2.303363942989500150529169391512e-02
1 4  37  2.178278080095353417445883861696e-02
1 4  38 -2.062565753149013402443678415355e-02
1 4  39  1.955339979662953315722500309749e-02
1 4  40 -1.855814167262945264157135737396e-02

2 4   0  1.757585431878804741386086333337e-01  5.455127959457931734745704815552e-02
2 4   1 -1.054469816090404392432590824397e-01
2 4   2 -1.980754108570109560227241970594e-02
2 4   3  7.662889081820417192364282650822e-02
2 4   4 -5.967390622893129795232979340979e-02
2 4   5  2.836992099358331986706888974386e-02
2 4   6 -1.078798546457196662231435910651e-02
2 4   7  3.663403877055991051528532826828e-03
2 4   8 -8.663131427915720803793081924692e-04
2 4   9 -2.056187447617362114259709084448e-04
2 4  10  5.789776259772058130012761193309e-04
2 4  11 -6.674289783169966786438074548764e-04
2 4  12  6.428030345821254526836455364769e-04
2 4  13 -5.779127528124951115254718581556e-04
2 4  14  5.035859731470398392162259264143e-04
2 4  15 -4.323905903072773982283812166555e-04
2 4  16  3.688640848344956386723381459474e-04
2 4  17 -3.140472423289987824214348216752e-04
2 4  18  2.675279687500341704090225344883e-04
2 4  19 -2.283656513829988384132490349487e-04
2 4  20  1.955020812036923986950058238773e-04
2 4  21 -1.679344867927645447931150587505e-04
2 4  22  1.447786690022024555850459061127e-04
2 4  23 -1.252825179692564329836250036032e-04
2 4  24  1.088184410215265847236803827575e-04
2 4  25 -9.486809867228915736829636783120e-05
2 4  26  8.300556860857987688470990317674e-05
2 4  27 -7.288155549126982144829632683476e-05
2 4  28  6.420959852235886074969684489516e-05
2 4  29 -5.675446091984080445836088981047e-05
2 4  30  5.032255563110193189350305850514e-05
2 4  31 -4.475414229479460168783773649583e-05
2 4  32  3.991700882393279362462419227116e-05
2 4  33 -3.570137140737756873743491620408e-05
2 4  34  3.201576225864106590925688094297e-05
2 4  35 -2.878371247794810843132489494799e-05
2 4  36  2.594107232439101164987881806501e-05
2 4  37 -2.343383986951679520270020868868e-05
2 4  38  2.121638365069982070256835183620e-05
2 4  39 -1.924990271513008788953383313231e-05
2 4  40  1.750064086380014740712519848580e-05

3 4   0  3.515578078942001744767477544699e-02  1.939549880515929989978227270853e-02
3 4   1 -1.373574027897537498754548781292e-02
3 4   2 -1.710829324055961463104027383584e-02
3 4   3  1.844408358044398757317085997518e-02
3 4   4 -3.587250161518776028486967641872e-03
3 4   5 -3.430512426584156210126593257143e-03
3 4   6  2.614338485373844418492176089418e-03
3 4   7 -1.081872713312889149909150411330e-03
3 4   8  4.312897116777776698359863833612e-04
3 4   9 -1.746432515844596725574934725070e-04
3 4  10  7.122688221891968398319346883515e-05
3 4  11 -2.826932401866552290067331348623e-05
3 4  12  1.006608450868977879950293998049e-05
3 4  13 -2.359124473956232787768063354962e-06
3 4  14 -7.828492064232078303503054955970e-07
3 4  15  1.917219341745170357950409762688e-06
3 4  16 -2.177415741821225826284936608986e-06
3 4  17  2.074392231633061059622759271308e-06
3 4  18 -1.839239052982320004159696911809e-06
3 4  19  1.574686796932223069382572117080e-06
3 4  20 -1.323993942094646454088111486139e-06
3 4  21  1.102944155091441173455403122262e-06
3 4  22 -9.149166894040166516620625320557e-07
3 4  23  7.580185213040435853690704159504e-07
3 4  24 -6.284336496231052261401514798604e-07
3 4  25  5.219530713820367179493875679554e-07
3 4  26 -4.346292365998062617932220781221e-07
3 4  27  3.630140370997736844535236005951e-07
3 4  28 -3.042048415982261018158817137254e-07
3 4  29  2.558080784447959316195309448410e-07
3 4  30 -2.158729881078855897981273240055e-07
3 4  31  1.828199663613805356129444461612e-07
3 4  32 -1.553740135766457940060670393948e-07
3 4  33  1.325070669546805147528102014945e-07
3 4  34 -1.133898420108863375615123165322e-07
3 4  35  9.735240678396517412147727799952e-08
3 4  36 -8.385192467072008356686687666363e-08
3 4  37  7.244405901431048676168813096069e-08
3 4  38 -6.274382081181042177433453714686e-08
3 4  39  5.430477105994808265647101434754e-08
3 4  40 -4.609014754296156369882769292326e-08

4 4   0  1.071002025522232123006464381704e-02  8.685478549936978669717628891496e-03
4 4   1 -2.355998252272586789614118503672e-03
4 4   2 -7.377060794912654169113793877356e-03
4 4   3  4.048155939702396121703619618161e-03
4 4   4  1.959767707705569826517582858573e-03
4 4   5 -1.958484132328311007561994516685e-03
4 4   6  1.790729577126608692371521275909e-04
4 4   7  2.204706926064609471274654125298e-04
4 4   8 -9.848413538544837069866777927871e-05
4 4   9  3.830752268194450217604822679560e-05
4 4  10 -1.511470279132145687294496208072e-05
4 4  11  6.188579672569604245337445460798e-06
4 4  12 -2.624069868810549522358874220053e-06
4 4  13  1.141246588588526348404126943742e-06
4 4  14 -5.019008862643695226295661458672e-07
4 4  15  2.185434338114767648163943551979e-07
4 4  16 -9.080497756605505874917604599442e-08
4 4  17  3.303241711564407220022125545486e-08
4 4  18 -7.349769349838969828515608807850e-09
4 4  19 -3.464850303130079870666040947205e-09
4 4  20  7.410766958592833665438066765936e-09
4 4  21 -8.255580328945189709841943417701e-09
4 4  22  7.782324396862863875087118525248e-09
4 4  23 -6.828324104758676766018295003819e-09
4 4  24  5.776073359967462759538756046248e-09
4 4  25 -4.789185864709513008649605517923e-09
4 4  26  3.927158820549469704116753076585e-09
4 4  27 -3.201500999621248675514147664324e-09
4 4  28  2.603108087029353110322779496308e-09
4 4  29 -2.115418204129957093736787012232e-09
4 4  30  1.720517147601321909055185747817e-09
4 4  31 -1.401767240442578144576367769449e-09
4 4  32  1.144751540692365588405142216543e-09
4 4  33 -9.374304195427755154897382344936e-10
4 4  34  7.699474292182534378157116074166e-10
4 4  35 -6.342382784190182213561592991888e-10
4 4  36  5.231541142088734373579139082383e-10
4 4  37 -4.269068634773829544562879722748e-10
4 4  38  3.152971126594314673725177536299e-10
4 4  39 -5.610655871895504005505034375807e-11
4 4  40 -8.624890110048753210521606485997e-10

5 4   0  4.177011001474867220225262656682e-03  4.508467548462111449492366234814e-03
5 4   1 -3.447592610588766295693467669161e-04
5 4   2 -3.265490975598874751534521660056e-03
5 4   3  6.697546980494269752027570543849e-04
5 4   4  1.502301805696306191794197704656e-03
5 4   5 -4.445318998095978298423135118014e-04
5 4   6 -3.449668810741320804900562122433e-04
5 4   7  1.303825518850335981983537933429e-04
5 4   8  1.545248612937717697654452019199e-05
5 4   9 -9.245948203220205804879071942059e-06
5 4  10  3.566674192967798168873937023737e-06
5 4  11 -1.340403328748199476157236344795e-06
5 4  12  5.204216308842578872559559911082e-07
5 4  13 -2.108693944744665870450466196093e-07
5 4  14  8.899706246781601699034725180127e-08
5 4  15 -3.890474905186776293648837036643e-08
5 4  16  1.749147394875267987956587966599e-08
5 4  17 -8.022478171151471044312285973140e-09
5 4  18  3.717007028209013168130999222988e-09
5 4  19 -1.717175749376573976102405984081e-09
5 4  20  7.752758212775994375920372917418e-10
5 4  21 -3.295173256086704697896753860542e-10
5 4  22  1.201860900054653185784996572441e-10
5 4  23 -2.456261317175672435267885903544e-11
5 4  24 -1.634081238331606389759710731152e-11
5 4  25  3.121511277447661158907452174664e-11
5 4  26 -3.409230580795556898256175726949e-11
5 4  27  3.181622708408136585280931106090e-11
5 4  28 -2.767575742312488715134392098531e-11
5 4  29  2.319720659269020797609780491510e-11
5 4  30 -1.903778734247285505069582151177e-11
5 4  31  1.543355185213280207689810636561e-11
5 4  32 -1.242364465015562081395539271393e-11
5 4  33  9.959532706266998810344338743197e-12
5 4  34 -7.943459881321715303618579712308e-12
5 4  35  6.156246647272608115326729319350e-12
5 4  36 -3.709228369663575274154863746713e-12
5 4  37 -3.840625021615251045536070670322e-12
5 4  38  3.689520078063123505842429780675e-11
5 4  39 -1.648512539458384834474358956215e-10
5 4  40  4.121804819511461649782295053744e-10

6 4   0  1.916125870207995295327957944883e-03  2.592341678254116154164408289931e-03
6 4   1  5.550037593955980238801186569851e-05
6 4   2 -1.551496628551799789358908258161e-03
6 4   3 -1.059199434509286523337024616576e-04
6 4   4  8.074566024081103822372097379737e-04
6 4   5  6.706778125074461290487861720239e-05
6 4   6 -2.510207775182070981560180357363e-04
6 4   7 -1.718732279367192677920102634136e-05
6 4   8  3.801039398514193658664094044622e-05
6 4   9  1.318159789761408839150783329028e-07
6 4  10 -8.632507865082022358221085598450e-07
6 4  11  3.515722915889142759538550813137e-07
6 4  12 -1.276073653635375721725927455471e-07
6 4  13  4.691997610078518253905250092269e-08
6 4  14 -1.794500464767557900021012159331e-08
6 4  15  7.169759578208292749234097683598e-09
6 4  16 -2.986069831378468555417224251901e-09
6 4  17  1.290881158664687739768076735673e-09
6 4  18 -5.764099660275046710381733778113e-10
6 4  19  2.644828376833661633795561366421e-10
6 4  20 -1.240353581075113926770016966628e-10
6 4  21  5.910681501643095414779654421937e-11
6 4  22 -2.842693969237413924633873265035e-11
6 4  23  1.368001281965895149388620796544e-11
6 4  24 -6.507281290978060139699637977963e-12
6 4  25  2.999276839420397574497544728064e-12
6 4  26 -1.288317939338290130809920432862e-12
6 4  27  4.660977342705688929282359667501e-13
6 4  28 -8.452029236955011844518149865287e-14
6 4  29 -7.978289505433156246103316671694e-14
6 4  30  1.387959399693249879010670642952e-13
6 4  31 -1.485820720907179277137503736182e-13
6 4  32  1.364488145221398148329149202372e-13
6 4  33 -1.120097797358346242213237349609e-13
6 4  34  5.721489772404407960847715948293e-14
6 4  35  1.649512608899814132200037949197e-13
6 4  36 -1.275708778417448369629767211099e-12
6 4  37  6.376180591934289423299323179848e-12
6 4  38 -2.372536935154781609403084266958e-11
6 4  39  2.984329371002510828544550298455e-11
6 4  40  5.557436029040463799085540298675e-10

0 5   0  4.892727165414234959906545398730e+03  7.286546234711873191806998273444e+00
0 5   1 -4.878961404479190207752742265711e+03
0 5   2  4.840371961003434566544294175793e+03
0 5   3 -4.783555035871759722220397165017e+03
0 5   4  4.715847528390570879921508320954e+03
0 5   5 -4.643043354955810760507670087233e+03
0 5   6  4.568861897517716531193842831898e+03
0 5   7 -4.495423598730923605378456059299e+03
0 5   8  4.423857719949635185913846367416e+03
0 5   9 -4.354724540711492355785874903470e+03
0 5  10  4.288263611909696357542109826569e+03
0 5  11 -4.224534736490313758321094368951e+03
0 5  12  4.163498095072720824219603403819e+03
0 5  13 -4.105060232423587754247118322412e+03
0 5  14  4.049100700158633127840610863007e+03
0 5  15 -3.995487564943807216031722110534e+03
0 5  16  3.944086405035724375498182034239e+03
0 5  17 -3.894765446762354573101959555172e+03
0 5  18  3.847398390079536346496026840668e+03
0 5  19 -3.801865843558704710734815687755e+03
0 5  20  3.758055923533836355055663942302e+03
0 5  21 -3.715864355657492608199109601246e+03
0 5  22  3.675194286847441426489934980556e+03
0 5  23 -3.635955936095327245082135409073e+03
0 5  24  3.598066163495132694759506281807e+03
0 5  25 -3.561448006218509271478151013216e+03
0 5  26  3.526030210925868680088883926371e+03
0 5  27 -3.491746779969322629181470343167e+03
0 5  28  3.458536541086785775757691025706e+03
0 5  29 -3.426342745472352044055687842101e+03
0 5  30  3.395112696110008784015393818607e+03
0 5  31 -3.364797406424452521244758777731e+03
0 5  32  3.335351288217269526686098919114e+03
0 5  33 -3.306731867250311140213296101002e+03
0 5  34  3.278899524536598675958925654457e+03
0 5  35 -3.251817261289311606203441372367e+03
0 5  36  3.225450485487621256644537344071e+03
0 5  37 -3.199766818096384803681066110368e+03
0 5  38  3.174735917093993997989039897223e+03
0 5  39 -3.150329317599266703164691422035e+03
0 5  40  3.126520286532954326575490570661e+03

1 5   0  6.882880467522376076901566509399e+00  4.036657671894971149054317640449e-01
1 5   1 -6.205920635177722263661239224753e+00
1 5   2  4.556870413979800778862230214478e+00
1 5   3 -2.722645587378499493747958321942e+00
1 5   4  1.274166488392819278737347414263e+00
1 5   5 -3.443210008335274749972554037863e-01
1 5   6 -1.857896628253258746101206841934e-01
1 5   7  4.681050013761265876942701791108e-01
1 5   8 -6.081748857863973341595569839265e-01
1 5   9  6.680626090867079710515967616526e-01
1 5  10 -6.830133456033497556874048204497e-01
1 5  11  6.730585004474162798811231215840e-01
1 5  12 -6.496946921149660322514709311939e-01
1 5  13  6.195825960446108914944055005424e-01
1 5  14 -5.865992625321786494046767330384e-01
1 5  15  5.529938266857678188371690444591e-01
1 5  16 -5.200504086782595343293993070166e-01
1 5  17  4.884753976378939475724411407943e-01
1 5  18 -4.586275404966477111803903977523e-01
1 5  19  4.306566239908200205148518650372e-01
1 5  20 -4.045880371311522056493510992037e-01
1 5  21  3.803747665731412868449300912862e-01
1 5  22 -3.579295144842500753437623021070e-01
1 5  23  3.371445379799077712926110540140e-01
1 5  24 -3.179038308927817603184646687262e-01
1 5  25  3.000904959957079730220454367254e-01
1 5  26 -2.835910840236351204633759100119e-01
1 5  27  2.682980185022993709085664358103e-01
1 5  28 -2.541108170257804304440334639971e-01
1 5  29  2.409365630226179154272900278819e-01
1 5  30 -2.286899191967493174147456543978e-01
1 5  31  2.172928695933170529937955646307e-01
1 5  32 -2.066743100561520214642601265973e-01
1 5  33  1.967695633114805546080928915056e-01
1 5  34 -1.875198666063486247215411136876e-01
1 5  35  1.788718613991800491450634486731e-01
1 5  36 -1.707771026134741488581986480887e-01
1 5  37  1.631915972114118178612551396069e-01
1 5  38 -1.560753769158777169194344890889e-01
1 5  39  1.493921071037295587869059537222e-01
1 5  40 -1.431087340751813321995653474953e-01

2 5   0  3.384799161723269066201636423230e-01  6.518585101717020828526812172187e-02
2 5   1 -2.430225972133169178896704314070e-01
2 5   2  4.629365135084495007881572056548e-02
2 5   3  9.643643190390526752591524621416e-02
2 5   4 -1.296584028565971028176297243007e-01
2 5   5  9.993370597510961353317898062423e-02
2 5   6 -6.194883127701315913080664826557e-02
2 5   7  3.556136353513249165471567252544e-02
2 5   8 -2.004554027749002739331175677237e-02
2 5   9  1.123424669591721306405792973226e-02
2 5  10 -6.226395418143815110522439415724e-03
2 5  11  3.352240794129192955842622881071e-03
2 5  12 -1.687071934476223281853310065377e-03
2 5  13  7.178093605192753331658342131109e-04
2 5  14 -1.555255834946471194447302688236e-04
2 5  15 -1.655044597256365149344877842011e-04
2 5  16  3.421017417856744377028928050407e-04
2 5  17 -4.317884747798375912268557951037e-04
2 5  18  4.692351588546364316280525816932e-04
2 5  19 -4.755824115399689500094417204064e-04
2 5  20  4.638290754142240152699394789962e-04
2 5  21 -4.420046172799268258133046845927e-04
2 5  22  4.150688961372268625041352715456e-04
2 5  23 -3.860673543040732692512157012798e-04
2 5  24  3.568430475130559194317883217786e-04
2 5  25 -3.284807312502336844374263218079e-04
2 5  26  3.015866126842757509650131279693e-04
2 5  27 -2.764660112042022725691255971093e-04
2 5  28  2.532368683391063619473839245127e-04
2 5  29 -2.319025443234792510497656577630e-04
2 5  30  2.123985556090833978985709292481e-04
2 5  31 -1.946225165668082228536629334162e-04
2 5  32  1.784531981233911683420507354428e-04
2 5  33 -1.637625098848842424038643184156e-04
2 5  34  1.504228744908385775185282008817e-04
2 5  35 -1.383116053656688224032161075105e-04
2 5  36  1.273133459108923224803230256605e-04
2 5  37 -1.173212766320575137807144909442e-04
2 5  38  1.082376208464857023230287878416e-04
2 5  39 -9.997419589998288629698228492977e-05
2 5  40  9.245582465349865810653936651796e-05

3 5   0  4.772865947950499436524660545801e-02  1.745719153766521392002151626387e-02
3 5   1 -2.531790672586549477009037498138e-02
3 5   2 -1.349971565193043755153093601548e-02
3 5   3  2.737702807551459557825412217327e-02
3 5   4 -1.573666695854483114404130544075e-02
3 5   5  2.065044454152241279480397170550e-03
3 5   6  2.899351739053946731570339154634e-03
3 5   7 -2.717911121059550803671764996766e-03
3 5   8  1.676132419017412483037522178237e-03
3 5   9 -9.508605759498540939295841808950e-04
3 5  10  5.334241634396939497139184454705e-04
3 5  11 -3.022464410904131201726259297399e-04
3 5  12  1.739765714240054313254592408571e-04
3 5  13 -1.017446992330799337415929769946e-04
3 5  14  6.031343345108614483547147281567e-05
3 5  15 -3.610819029006142790270325804626e-05
3 5  16  2.172763726646869231111050769415e-05
3 5  17 -1.306001222984107828069155086838e-05
3 5  18  7.774857847366580504951911969076e-06
3 5  19 -4.525147202769363280222845030858e-06
3 5  20  2.517780502138063679283138248304e-06
3 5  21 -1.277815752100693463133654660927e-06
3 5  22  5.164551726134074859375393046569e-07
3 5  23 -5.569123946593914162695230883608e-08
3 5  24 -2.154976320487787062663448826008e-07
3 5  25  3.670494242160753804872015330175e-07
3 5  26 -4.433792714711137691314157446820e-07
3 5  27  4.728646537443919435364645658256e-07
3 5  28 -4.737047123671999310308514617359e-07
3 5  29  4.575838253078144366058845586933e-07
3 5  30 -4.319874180301695265716831707585e-07
3 5  31  4.016801497145301333239494646155e-07
3 5  32 -3.696575512275321433564452365473e-07
3 5  33  3.377632111153152632125748733414e-07
3 5  34 -3.070915672189774425060060406450e-07
3 5  35  2.782524175983137981047528803268e-07
3 5  36 -2.515475439854228058211367834306e-07
3 5  37  2.271033733157493104807079033916e-07
3 5  38 -2.050577097672488579098000477252e-07
3 5  39  1.862634250046469589008961249942e-07
3 5  40 -1.759295497651553401010490001341e-07

4 5   0  1.120537637681974979757811523831e-02  6.251815160845464122443401025554e-03
4 5   1 -4.101717406039108181616270130059e-03
4 5   2 -6.235077488552943573724531209766e-03
4 5   3  6.379418385138480615234000722579e-03
4 5   4 -5.078153468557063575870228844201e-04
4 5   5 -2.176806577796600463377542986254e-03
4 5   6  1.286459202800145984737327620763e-03
4 5   7 -2.150845210119355981839171651652e-04
4 5   8 -7.912671474364498288157620529664e-05
4 5   9  7.695885763934956122306806547943e-05
4 5  10 -4.656467254021982866859330492348e-05
4 5  11  2.572696317071828517353145671195e-05
4 5  12 -1.400949936887054781582510625509e-05
4 5  13  7.700151602232927169436189920881e-06
4 5  14 -4.306505655242267993338322352381e-06
4 5  15  2.456172534357995335293866104324e-06
4 5  16 -1.428231996741280390293448381587e-06
4 5  17  8.456176635382790636698294816148e-07
4 5  18 -5.088609344693201377526429902718e-07
4 5  19  3.105859859914794059473400389160e-07
4 5  20 -1.918504876484823461975557987941e-07
4 5  21  1.196510426375210597383420577769e-07
4 5  22 -7.514916158495440822138209011228e-08
4 5  23  4.739376540818762410432245109597e-08
4 5  24 -2.990926983685529341811013525507e-08
4 5  25  1.880548622806457139416060968804e-08
4 5  26 -1.171111624544005355979134763022e-08
4 5  27  7.161330912617546727665481308310e-09
4 5  28 -4.240236420548370479838449738260e-09
4 5  29  2.368880054564853902308621223035e-09
4 5  30 -1.177715259498620803383079552041e-09
4 5  31  4.288325428396491799426304812939e-10
4 5  32  3.206459369527745590846621556078e-11
4 5  33 -3.056740539697648593253826273591e-10
4 5  34  4.581235689185440763289180945812e-10
4 5  35 -5.335690019431630294092658554703e-10
4 5  36  5.651757358043742357968042143209e-10
4 5  37 -5.996267802932606923802560931569e-10
4 5  38  8.128446964746383905009832338367e-10
4 5  39 -2.115102380777570052264199467727e-09
4 5  40  9.070924421822865114285942142019e-09

5 5   0  3.551829485390320807980922554127e-03  2.699985675455143314462478471428e-03
5 5   1 -8.082839809528525348447390578929e-04
5 5   2 -2.548113499501628678457832956753e-03
5 5   3  1.503985983717077824789111837743e-03
5 5   4  7.967452784076168591706029918712e-04
5 5   5 -8.937423249121903249011953090415e-04
5 5   6  4.525682669793897697829877252660e-05
5 5   7  1.942908615081574513719792712840e-04
5 5   8 -7.409477321496900068100037756975e-05
5 5   9  7.056581998708577723991655184683e-06
5 5  10  2.389118932407047264853228086106e-06
5 5  11 -2.280061391913451534338874438665e-06
5 5  12  1.352029008802529177829358530665e-06
5 5  13 -7.289254549117403675727621914260e-07
5 5  14  3.858282065265966295133528301109e-07
5 5  15 -2.055981458168894282610096313300e-07
5 5  16  1.113315511034284045941997056911e-07
5 5  17 -6.146440103351060017660810215738e-08
5 5  18  3.462044514777954852797088499680e-08
5 5  19 -1.988486253371091801387967780849e-08
5 5  20  1.163401333300894332264262477615e-08
5 5  21 -6.924390989598658735563443338158e-09
5 5  22  4.186621218949966849975082162074e-09
5 5  23 -2.567725151358613357711830793855e-09
5 5  24  1.595177990635402165565697568467e-09
5 5  25 -1.002353406541551047395065877301e-09
5 5  26  6.361461624505027505608489339794e-10
5 5  27 -4.071727101883326460747086879646e-10
5 5  28  2.624345315214149175743007637060e-10
5 5  29 -1.700478927293208696510717110578e-10
5 5  30  1.105705196018153688712731500618e-10
5 5  31 -7.199639503101124689733809347302e-11
5 5  32  4.682191906510980810854507126408e-11
5 5  33 -3.028998633142704660334523614406e-11
5 5  34  1.925102048104006598079692658324e-11
5 5  35 -1.095967479085193667320235050964e-11
5 5  36 -7.110776569188125489783799963685e-13
5 5  37  4.469171792312281038431881546094e-11
5 5  38 -2.722599420303884909106222733027e-10
5 5  39  1.413391089185590850064631610100e-09
5 5  40 -6.507672763827373119039586242967e-09

6 5   0  1.371772752218734136568091748117e-03  1.328212923236409177894386723311e-03
6 5   1 -1.532129940042532350415971296030e-04
6 5   2 -1.100131249059758016742823283414e-03
6 5   3  3.141509365850359575727484276511e-04
6 5   4  5.509335539050303045572806281110e-04
6 5   5 -2.363706361797062034133722134213e-04
6 5   6 -1.522344525020387298931546231761e-04
6 5   7  8.993594412482121976031423438122e-05
6 5   8  1.328947426923200693349254283230e-05
6 5   9 -1.439812257128619949204095977857e-05
6 5  10  2.388689617902305179839809229558e-06
6 5  11 -2.047437106543316564987905651398e-07
6 5  12 -7.623220730503338656322989219023e-08
6 5  13  7.000157637641126804929674448103e-08
6 5  14 -4.071679691885913420176654063353e-08
6 5  15  2.149086649906154439638331828550e-08
6 5  16 -1.109986116088580481230458052631e-08
6 5  17  5.755798546046688192238596593275e-09
6 5  18 -3.027093317915605283636502493070e-09
6 5  19  1.621183353341663955713538538990e-09
6 5  20 -8.853067143229225260394678985881e-10
6 5  21  4.929631431903981753727050654772e-10
6 5  22 -2.797184257643345983312774519660e-10
6 5  23  1.615872267170355750292795357081e-10
6 5  24 -9.493064415734001849387538355514e-11
6 5  25  5.665433500070070533410368696138e-11
6 5  26 -3.430844795721954808701917432659e-11
6 5  27  2.105881839881309399643308043909e-11
6 5  28 -1.308788496870592014429471790258e-11
6 5  29  8.227316416147136785857622913043e-12
6 5  30 -5.225812139175344701465876101803e-12
6 5  31  3.349912151225670796285508594965e-12
6 5  32 -2.160635808054669320898296772233e-12
6 5  33  1.373241720823945220662881389797e-12
6 5  34 -6.869050400497128287384333718072e-13
6 5  35 -8.448516893956549786465386081028e-13
6 5  36  8.077471954608312153289926239640e-12
6 5  37 -4.589689596026542067274075559429e-11
6 5  38  2.283907307619841696569264697390e-10
6 5  39 -9.882876318716449774552363240173e-10
6 5  40  3.393147791638515864461411331046e-09

0 6   0  5.868460008780693029066171668359e+04  2.812589716388922821682810116705e+01
0 6   1 -5.863013141936055100595572598664e+04
0 6   2  5.847306580612814982586897231783e+04
0 6   3 -5.822989786450248846144203089351e+04
0 6   4  5.792152724477036224929438139909e+04
0 6   5 -5.756789085583194776795051920910e+04
0 6   6  5.718514763233348376499361226004e+04
0 6   7 -5.678522839592753477277078098678e+04
0 6   8  5.637653583544701201964366018347e+04
0 6   9 -5.596486447194920682303862323256e+04
0 6  10  5.555417091632699936873155174733e+04
0 6  11 -5.514713629578818676204497660422e+04
0 6  12  5.474555802025402182314491077359e+04
0 6  13 -5.435061893907893179604148151080e+04
0 6  14  5.396307227167995990293325962520e+04
0 6  15 -5.358336942627560538028664217292e+04
0 6  16  5.321174907587570439084244109130e+04
0 6  17 -5.284829978381174964382822982283e+04
0 6  18  5.249300440810283830348154585047e+04
0 6  19 -5.214577182882529135821330948130e+04
0 6  20  5.180645976751178911003978779134e+04
0 6  21 -5.147489128692303599906306590231e+04
0 6  22  5.115086676729151637220266238859e+04
0 6  23 -5.083417261817695531382132858744e+04
0 6  24  5.052458761731719716070575992116e+04
0 6  25 -5.022188751335578334617419420748e+04
0 6  26  4.992584835141387889860476272145e+04
0 6  27 -4.963624885489377774886129405125e+04
0 6  28  4.935287210744530891602542351588e+04
0 6  29 -4.907550671475253367472394275045e+04
0 6  30  4.880394757924392138423627254009e+04
0 6  31 -4.853799638685562610512698201811e+04
0 6  32  4.827746188001171064497605475252e+04
0 6  33 -4.802215997252061265436316506425e+04
0 6  34  4.777191374835004782114554549817e+04
0 6  35 -4.752655337596733530841750631236e+04
0 6  36  4.728591596220877527862136272731e+04
0 6  37 -4.704984536381090306635819539463e+04
0 6  38  4.681819197031670679815604114683e+04
0 6  39 -4.659081246870438325995409308440e+04
0 6  40  4.636756959749225175670013782486e+04

1 6   0  2.723433422318964235299534847287e+01  8.915629406995858638327526941862e-01
1 6   1 -2.564923619650547384519074296602e+01
1 6   2  2.152558209831504608504693887846e+01
1 6   3 -1.630066952661621193017701752425e+01
1 6   4  1.131644230157206729905317389314e+01
1 6   5 -7.276708640012380403261189764622e+00
1 6   6  4.294003226871247316481081053721e+00
1 6   7 -2.193331018643440226072382511097e+00
1 6   8  7.447007543206108694790368987071e-01
1 6   9  2.444519688994355744913664182511e-01
1 6  10 -9.147337708487119051240855307779e-01
1 6  11  1.364086251161916946627328119074e+00
1 6  12 -1.659798589768727949159141961983e+00
1 6  13  1.848103444029533498801844297394e+00
1 6  14 -1.960955498654342615401108328165e+00
1 6  15  2.020623751113383300604092666347e+00
1 6  16 -2.042764583986560607497453286164e+00
1 6  17  2.038479088760851666881824029415e+00
1 6  18 -2.015699107841098769611900795692e+00
1 6  19  1.980129491011174273678669801690e+00
1 6  20 -1.935895181187284299199950234484e+00
1 6  21  1.885990239308371029079593827728e+00
1 6  22 -1.832592629239642119767428142925e+00
1 6  23  1.777287063700726316441283715131e+00
1 6  24 -1.721224224586084646000738150118e+00
1 6  25  1.665235504877341740533556914193e+00
1 6  26 -1.609916355450824456490703957540e+00
1 6  27  1.555687267908079226899533706479e+00
1 6  28 -1.502838688923397883597442486208e+00
1 6  29  1.451564296040737703452638766485e+00
1 6  30 -1.401985780079252844594922094215e+00
1 6  31  1.354171386094954739590814099278e+00
1 6  32 -1.308149838204367384509394329119e+00
1 6  33  1.263920830133289348817530548813e+00
1 6  34 -1.221462946963080122395095064715e+00
1 6  35  1.180739656038120732973900192693e+00
1 6  36 -1.141703840171954383244063090024e+00
1 6  37  1.104301225918986015253271222810e+00
1 6  38 -1.068472970468182500051546339264e+00
1 6  39  1.034157600048008736998200724659e+00
1 6  40 -1.001292413867548532204760697003e+00

2 6   0  7.925490133420842539023027534225e-01  9.901392735750160993044994076371e-02
2 6   1 -6.346390178765648130847996451784e-01
2 6   2  2.753146183771015986815293166641e-01
2 6   3  6.017133666367238093651943077842e-02
2 6   4 -2.361233908711144338329648756446e-01
2 6   5  2.642570621046384522529688544055e-01
2 6   6 -2.205083012283314990928525420694e-01
2 6   7  1.630104859762444334538382325583e-01
2 6   8 -1.148693852756957281557355738580e-01
2 6   9  7.971773031769252833442105110782e-02
2 6  10 -5.523233040901782228236913105769e-02
2 6  11  3.841003542659850974285718634676e-02
2 6  12 -2.685187108650136322227787687457e-02
2 6  13  1.886319990899910826085957615980e-02
2 6  14 -1.329595054144210784906992314739e-02
2 6  15  9.381854896465844577405929591396e-03
2 6  16 -6.606582024721561877247469141314e-03
2 6  17  4.623621423510989163573494243622e-03
2 6  18 -3.197408977542899665826940069598e-03
2 6  19  2.166173248491369636372143301149e-03
2 6  20 -1.417658013755823910409209887210e-03
2 6  21  8.731670474539097979523195119802e-04
2 6  22 -4.769888675467235034946857477279e-04
2 6  23  1.893183939314667786002843047433e-04
2 6  24  1.852985147469124334108227198355e-05
2 6  25 -1.673925705564053560820698178194e-04
2 6  26  2.725154709430136129206763982361e-04
2 6  27 -3.451271395159715722697576974208e-04
2 6  28  3.935465255052907893218751371280e-04
2 6  29 -4.239692302938303217717618630815e-04
2 6  30  4.410304942966884634021693334571e-04
2 6  31 -4.482115234276874806720561941615e-04
2 6  32  4.481349548773298473889974636853e-04
2 6  33 -4.427812252172023173570740516254e-04
2 6  34  4.336480613124592503101530192312e-04
2 6  35 -4.218687646982599228394423381885e-04
2 6  36  4.083004032994954347613088636085e-04
2 6  37 -3.935897005412131972667459171920e-04
2 6  38  3.782212576574380370948172351095e-04
2 6  39 -3.625460599283895649763967374399e-04
2 6  40  3.467601410108982436937470642724e-04

3 6   0  7.895499773275972040875155412206e-02  2.005892962474188952169838664164e-02
3 6   1 -5.035360100848594339644180506754e-02
3 6   2 -5.959611114672308696305395267929e-03
3 6   3  3.988347520833298168040082564410e-02
3 6   4 -3.695459574347950861911036652631e-02
3 6   5  1.797060802745774289503007277426e-02
3 6   6 -3.437263593945028119724499293771e-03
3 6   7 -2.339178637884590085227912702743e-03
3 6   8  3.247361435636376369197033987500e-03
3 6   9 -2.666563762332123442315650675020e-03
3 6  10  1.915776231563848378134993834800e-03
3 6  11 -1.316032660580541504733158809685e-03
3 6  12  8.923732906487228897902521893570e-04
3 6  13 -6.053554524863136374071619255883e-04
3 6  14  4.132884306451842850314148641037e-04
3 6  15 -2.847056933079951428763832764786e-04
3 6  16  1.980780676334274966211213880977e-04
3 6  17 -1.391870388106208039818551809167e-04
3 6  18  9.874417922913986707293935139402e-05
3 6  19 -7.068012357899607587296583862748e-05
3 6  20  5.100606710840790337651075967718e-05
3 6  21 -3.707819659868195449981415274443e-05
3 6  22  2.712692657298239239080808031691e-05
3 6  23 -1.995555705227467573825871656445e-05
3 6  24  1.474638158111097730009475772275e-05
3 6  25 -1.093495467377646397559524135476e-05
3 6  26  8.127807953412574372381320308030e-06
3 6  27 -6.048070645909685574240964869358e-06
3 6  28  4.499170300194921150557678438421e-06
3 6  29 -3.340360196420347704869813894470e-06
3 6  30  2.470058717964781090130152417810e-06
3 6  31 -1.814399420339162638236397795161e-06
3 6  32  1.319290277442474187216170395898e-06
3 6  33 -9.448585611538842537494050836072e-07
3 6  34  6.615331773640651059474121621042e-07
3 6  35 -4.472661961412901518556983843147e-07
3 6  36  2.855853398794373541073679591644e-07
3 6  37 -1.644350313732306693414339164577e-07
3 6  38  7.668871131832798662295389679296e-08
3 6  39 -2.768029711071229105729387448238e-08
3 6  40  7.694103102771427600779722859147e-08

4 6   0  1.430069836213688850615487452726e-02  5.758231262605001015543512114379e-03
4 6   1 -6.927953849721118770109362820235e-03
4 6   2 -5.597337007374394777162942489825e-03
4 6   3  9.213185889628536511346472373489e-03
4 6   4 -4.013777062792073165697458658564e-03
4 6   5 -1.112660820627262737193680067888e-03
4 6   6  2.189225550420774142588290370994e-03
4 6   7 -1.217064858519457980245822677939e-03
4 6   8  3.722451177640098027126261493094e-04
4 6   9 -4.249746436600553432481838193511e-05
4 6  10 -3.776098994624204769470545377632e-05
4 6  11  4.402105026287206461473210119680e-05
4 6  12 -3.416038294235234063995408913977e-05
4 6  13  2.373770408031997500183580057106e-05
4 6  14 -1.587107112598505255517886846484e-05
4 6  15  1.048877791565537397494242481107e-05
4 6  16 -6.934149212940238403998920299964e-06
4 6  17  4.612042310331438932587594414594e-06
4 6  18 -3.094700982834286427235579189024e-06
4 6  19  2.097499794888904675879608454061e-06
4 6  20 -1.436546490215555904939618004387e-06
4 6  21  9.941501210065966919226336263082e-07
4 6  22 -6.949751262479613641141771687647e-07
4 6  23  4.905485123860045535963512276892e-07
4 6  24 -3.494371409572962784161106184282e-07
4 6  25  2.510700467426559303213988303136e-07
4 6  26 -1.818523532152502012683914020158e-07
4 6  27  1.327092404470310936142672519336e-07
4 6  28 -9.752256048504774449885547174664e-08
4 6  29  7.212715632975170773705076682254e-08
4 6  30 -5.366054520748704071147671350278e-08
4 6  31  4.013753868223250021838180584682e-08
4 6  32 -3.016935665202462938836552174270e-08
4 6  33  2.277658312469269641619309769708e-08
4 6  34 -1.726460064176104842756978592836e-08
4 6  35  1.314653124023053908584583815980e-08
4 6  36 -1.013263693891152824559909561091e-08
4 6  37  8.350997112826000511863505760472e-09
4 6  38 -9.684476461821746788204999338549e-09
4 6  39  2.456728703115442012904084410492e-08
4 6  40 -1.042226644739196258461515508086e-07

5 6   0  3.686372256207884868022755853514e-03  2.071859006397116147520756260865e-03
5 6   1 -1.288136586169935952806698400758e-03
5 6   2 -2.227360493710342953272193856599e-03
5 6   3  2.203814427272651269958135899647e-03
5 6   4  1.824273585428186068946874711834e-05
5 6   5 -1.012468288406456124374132105836e-03
5 6   6  5.121813554237068919342694990404e-04
5 6   7  3.183523778646699620231779110646e-05
5 6   8 -1.287680218393609772863471903138e-04
5 6   9  6.237229977143917159207098291571e-05
5 6  10 -1.849959849890439127487429707273e-05
5 6  11  4.030181909287435223701164869380e-06
5 6  12 -1.405028853781604158350691279192e-07
5 6  13 -6.390114769243607978653391156217e-07
5 6  14  6.210849360013109666051221131138e-07
5 6  15 -4.569161269036357523232347856646e-07
5 6  16  3.081304500265840248830446564347e-07
5 6  17 -2.011913937779117415148276649500e-07
5 6  18  1.300350348879426884990111226517e-07
5 6  19 -8.406197081800824510399507132220e-08
5 6  20  5.463923386609738948075151789887e-08
5 6  21 -3.580534361258097130213198013384e-08
5 6  22  2.368709522416962932265762911699e-08
5 6  23 -1.582881060831213383439633295361e-08
5 6  24  1.068606930351698177138220528661e-08
5 6  25 -7.287350171808654760426089954221e-09
5 6  26  5.018645189796655349720819553872e-09
5 6  27 -3.489108201558939634678092473835e-09
5 6  28  2.447818951671828088401768815704e-09
5 6  29 -1.732198258257842434057662901085e-09
5 6  30  1.235901149252531633119786415949e-09
5 6  31 -8.887061237616674157696558879602e-10
5 6  32  6.438521257189844644609650146256e-10
5 6  33 -4.701977611000712458872780692268e-10
5 6  34  3.484782703502846617248410000368e-10
5 6  35 -2.760437750528746253693013049206e-10
5 6  36  3.080636188083707766277881746102e-10
5 6  37 -7.787797937703185025192708571298e-10
5 6  38  3.387332805084231766123587797073e-09
5 6  39 -1.619314171835813309406871548434e-08
5 6  40  7.509803187973116642943286483873e-08

6 6   0  1.199117835018974457608028726378e-03  8.727411713781416899127275344872e-04
6 6   1 -2.793153524605824977157087011501e-04
6 6   2 -8.847607865794926473482375535770e-04
6 6   3  5.496277741723103618333866724536e-04
6 6   4  3.069579026436897167407353220119e-04
6 6   5 -3.736281213837308740311314913785e-04
6 6   6  1.093241505685616392418117083773e-05
6 6   7  1.117709522893199767631394727349e-04
6 6   8 -4.083212653020394669457640165138e-05
6 6   9 -5.630755198846756344269880388790e-06
6 6  10  7.350821170729456066505888409905e-06
6 6  11 -2.644934391426920310826759115474e-06
6 6  12  7.775411654016883985414218744799e-07
6 6  13 -1.993602258063927612401563115122e-07
6 6  14  3.656056704365634575541758123532e-08
6 6  15  3.845783055155871710424299554812e-09
6 6  16 -1.046165515709486101799328443630e-08
6 6  17  8.945674339675807588100112296593e-09
6 6  18 -6.295823705008652405200122742215e-09
6 6  19  4.137581779505896942943124476536e-09
6 6  20 -2.647211674598609361156003914577e-09
6 6  21  1.678910466276269049786296687046e-09
6 6  22 -1.064990943138461622803263713366e-09
6 6  23  6.788858277655858563117921240934e-10
6 6  24 -4.360055432717062630145030836549e-10
6 6  25  2.825035374240819000627112330093e-10
6 6  26 -1.847919984435709239156358300782e-10
6 6  27  1.220619345876510421916008554763e-10
6 6  28 -8.141713911828147298305443587803e-11
6 6  29  5.483089610216871335155735737058e-11
6 6  30 -3.727552087861164589693648928701e-11
6 6  31  2.558525686204531651035991366348e-11
6 6  32 -1.779990835594243318375098198396e-11
6 6  33  1.298371846728165860281246905218e-11
6 6  34 -1.232124886309413695172434351846e-11
6 6  35  2.611358476322654690350664120144e-11
6 6  36 -1.096740828016128936582489532075e-10
6 6  37  5.344592090879913844282085643559e-10
6 6  38 -2.549313975489997016085202686831e-09
6 6  39  1.152477031202478300185475541678e-08
6 6  40 -4.921463765218020962960835717474e-08


